An Empirical Study of Development-Tuned Representation Sensitivity for Medical QA Data Selection

We study medical question-answering (QA) data selection when a developer already has questions, labels, and auxiliary explanatory texts but can retain only $B$ examples for a final LoRA update. Representation-Sensitivity Prioritization (RSP) first restricts the candidate bank to its top-$4B$ predictive-entropy examples, then combines the frequency of answer flips with non-flipping contraction of the top-two answer margin under hidden-state perturbations. We evaluate this operational score on five medical QA datasets with google/medgemma-4b-it, $B=128$, and three seed branches. After removing four MedExpQA test questions that also occur in its acquisition pool, dataset-specific development-tuned RSP attains the highest observed five-dataset mean accuracy (53.44%) and Macro-F1 (48.21%) among the evaluated selectors. Relative to random selection within the same entropy-restricted pool, the descriptive differences are +1.49 and +2.10 percentage points, respectively; paired 95% bootstrap intervals include zero. The audit mixes benchmarks with different relationships to documented backbone post-training sources, and the same test cohorts had been used in earlier analyses before the expanded tuning grid was designed. Results are therefore exploratory, modest, and dataset-dependent rather than evidence of statistical superiority. RSP point estimates also exceed an archived no-update reference, but unpinned model revisions and incomplete historical input identifiers limit attribution of that difference to fine-tuning. Because every selected training example includes auxiliary text and no matched answer-only control is evaluated, the experiments also do not identify a causal benefit from auxiliary-text conditioning itself.

==> anc/README.txt <==
Ancillary material for:
An Empirical Study of Development-Tuned Representation Sensitivity
for Medical QA Data Selection
Yuexin Wu, Dayou Yu, Vasile Rus

This directory preserves the retained-artifact bundle accompanying the
GenAI4Health signed manuscript. It contains benchmark prediction arrays,
aggregate tables, source hashes, and analysis code, not model weights or
raw question text.

AUTHORITATIVE FINAL RESULTS:
  supplementary_artifacts/results/updated_summary_results.csv
  supplementary_artifacts/results/updated_per_seed_results.csv
  supplementary_artifacts/results/five_dataset_paired_summary.json
  supplementary_artifacts/results/three_dataset_paired_summary.json

The final manuscript excludes four pool-overlap MedExpQA test rows and
uses 121 MedExpQA test rows. The files under analysis/results/ preserve
the earlier, pre-filter 125-row audit and must NOT replace the final
manuscript statistics. In particular, the earlier paired confidence
intervals are historical, not the final reported intervals.

archived_no_update_summary.json documents the single archived no-update
reference and its provenance limitations. It is not a three-seed training
result or a proven fully matched before/after control.

The existing analysis and supplementary README files are retained
unchanged. Paths described relative to the paper source now resolve
relative to this anc directory. See the configuration and bundle
manifests for original source hashes and retained-input limitations.

No new experiment or inference was performed for this packaging.

ARXIV TRANSPORT NOTE:
The three original NPZ prediction files are supplied as openly readable
Base64 ASCII text (*.npz.base64.txt) because the upload system recursively
unpacked NPZ archives and merged identically named NPY members. This is
encoding, not encryption. To recover the exact original files, run:
  python3 restore_npz.py
from this anc directory, or invoke the script by its absolute path.
The script verifies the transport and original SHA-256 hashes and refuses
to overwrite a different existing file. The original bundle_manifest.json
remains unchanged and applies after restoration. This conversion changes
no prediction, identifier, analysis result, or manuscript content.


==> anc/analysis/README.md <==
# Deterministic retained-artifact analysis

`recompute_existing_artifacts.py` reproduces the paired RSP comparisons and
the score-scale audit reported in the paper. It performs no model loading,
inference, adapter training, selection, or development tuning.

`recompute_submission_sensitivities.py` performs the final submission audit
from retained arrays. It independently reconstructs MedExpQA normalized-
question overlap, verifies prediction alignment, removes pool-overlap test
rows, recomputes all method/seed metrics, reselects the MedExpQA development
winner after removing pool-overlap development rows, and produces five- and
three-dataset paired bootstraps. It also builds the anonymous
`supplementary_artifacts/` bundle. It likewise performs no training, model
loading, or inference.

## Canonical artifact families

The input files were recovered from these retained experiment families:

- RSP, Entropy, Margin, BALD-inspired, BatchBALD-inspired, Noise-Stability,
  and SIFT-inspired (server source family):
  `original_rsp_raw_five_lambda_expanded_dev_20260902`
- RSR-inspired, ASLEC-DROP-inspired, and NAIT-inspired:
  `latest_five_baselines_20260903`
- TEMP-inspired:
  `latest_five_baselines_20260903_temp_recalibrated`
- Random@4B:
  `entropy_prefiltered_random_20260904`

The script consumes only the RSP, Random@4B, and Margin retained prediction
arrays plus RSP candidate score files. Its expected input layout is documented
in the script docstring. SHA-256 hashes, test-set sizes, and answer-space widths
for every input are embedded in
`results/paired_bootstrap_summary.json`.

## Command

```bash
python3 analysis/recompute_existing_artifacts.py \
  --input-root <retained-input-root> \
  --output-dir analysis/results \
  --bootstrap-replicates 10000 \
  --bootstrap-seed 20260904
```

The original retained input tree is not redistributed. The final anonymous
bundle does include the compact probability arrays needed for the reported
MedExpQA filtering and paired comparisons, without raw question text, private
paths, or model weights. Its manifest records a SHA-256 hash for every file.

## Bootstrap estimand

The analysis conditions on the five fixed study datasets. Within each
replicate and dataset, it resamples test items once and resamples the three
paired training-seed identifiers; the same item and seed draws are then used
for both methods in each comparison. Dataset results are averaged with equal
weight. Macro-F1 always uses the dataset's complete answer-position label
space. The reported intervals are two-sided 95% percentile intervals and do
not account for dataset selection, development tuning, or multiple exploratory
comparisons. The NPZ files do not retain test UIDs, so positional pairing
relies on the common frozen test-loader order. The script verifies test length,
answer-space width, and the complete ordered gold vector for every method and
seed, but this is not a UID-level pairing check.

## Outputs

- `results/paired_bootstrap_summary.json`: point estimates, bootstrap
  intervals, random seed, analysis definition, and complete input hash manifest.
- `results/paired_differences.csv`: per-dataset RSP-minus-comparator results.
- `results/score_scale_audit.csv`: candidate counts satisfying
  `lambda * clean_margin > 1` for each saved score file.

All values are deterministic given the recorded inputs and NumPy behavior.


==> anc/analysis/recompute_existing_artifacts.py <==
#!/usr/bin/env python3
"""Recompute paired comparisons from retained prediction and score artifacts.

This script performs no model training or inference.  It expects a local input
tree with the following retained files copied from the canonical experiment
folders::

    rsp/<dataset>/seed_<seed>.npz
    random4b/<dataset>/seed_<seed>.npz
    margin/<dataset>/seed_<seed>.npz
    scores/<dataset>/seed_<seed>.jsonl

The paired bootstrap conditions on the five study datasets.  Within each
dataset and replicate it resamples test items once, resamples the three paired
training seeds, and applies both draws identically to all compared methods.
Macro-F1 uses the fixed answer-position label space represented by each saved
probability matrix (A--C, A--D, or A--E).
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path

import numpy as np


DATASETS = ("afrimedqa", "medexpqa", "medexqa", "pubmedqa", "medmcqa")
SEEDS = (13, 23, 37)
COMPARATORS = ("random4b", "margin")
SELECTED_LAMBDAS = {
    "afrimedqa": 0.25,
    "medexpqa": 448.0,
    "medexqa": 24.0,
    "pubmedqa": 0.0,
    "medmcqa": 56.0,
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def macro_f1(pred: np.ndarray, gold: np.ndarray, width: int) -> float:
    values: list[float] = []
    for label in range(width):
        tp = int(np.sum((pred == label) & (gold == label)))
        fp = int(np.sum((pred == label) & (gold != label)))
        fn = int(np.sum((pred != label) & (gold == label)))
        denom = 2 * tp + fp + fn
        values.append(0.0 if denom == 0 else 2.0 * tp / denom)
    return float(np.mean(values))


def metrics(probs: np.ndarray, gold: np.ndarray, indices: np.ndarray | None = None) -> tuple[float, float]:
    if indices is not None:
        probs = probs[indices]
        gold = gold[indices]
    pred = probs.argmax(axis=1)
    return float(np.mean(pred == gold)), macro_f1(pred, gold, probs.shape[1])


def load_predictions(input_root: Path) -> tuple[dict, list[dict]]:
    loaded: dict[str, dict[str, dict[int, tuple[np.ndarray, np.ndarray]]]] = {}
    manifest: list[dict] = []
    for method in ("rsp", *COMPARATORS):
        loaded[method] = {}
        for dataset in DATASETS:
            loaded[method][dataset] = {}
            reference_gold: np.ndarray | None = None
            for seed in SEEDS:
                path = input_root / method / dataset / f"seed_{seed}.npz"
                if not path.is_file():
                    raise FileNotFoundError(path)
                with np.load(path) as artifact:
                    probs = np.asarray(artifact["test_probs"], dtype=np.float64)
                    gold = np.asarray(artifact["test_gold"], dtype=np.int64)
                if probs.ndim != 2 or gold.shape != (len(probs),):
                    raise ValueError(f"Malformed arrays in {path}: {probs.shape}, {gold.shape}")
                if reference_gold is None:
                    reference_gold = gold
                elif not np.array_equal(reference_gold, gold):
                    raise ValueError(f"Gold labels differ across seeds in {method}/{dataset}")
                loaded[method][dataset][seed] = (probs, gold)
                manifest.append(
                    {
                        "kind": "predictions",
                        "method": method,
                        "dataset": dataset,
                        "seed": seed,
                        "sha256": sha256(path),
                        "test_items": len(gold),
                        "answer_positions": probs.shape[1],
                    }
                )

    for dataset in DATASETS:
        reference = loaded["rsp"][dataset][SEEDS[0]][1]
        width = loaded["rsp"][dataset][SEEDS[0]][0].shape[1]
        for method in COMPARATORS:
            for seed in SEEDS:
                probs, gold = loaded[method][dataset][seed]
                if not np.array_equal(reference, gold):
                    raise ValueError(f"Gold labels are not paired for {method}/{dataset}/seed_{seed}")
                if probs.shape[1] != width:
                    raise ValueError(f"Answer-position width differs for {method}/{dataset}/seed_{seed}")
    return loaded, manifest


def point_estimates(loaded: dict) -> tuple[list[dict], dict[str, dict[str, float]]]:
    rows: list[dict] = []
    aggregate: dict[str, dict[str, float]] = {}
    for comparator in COMPARATORS:
        dataset_deltas: list[tuple[float, float]] = []
        for dataset in DATASETS:
            rsp_values = np.asarray([metrics(*loaded["rsp"][dataset][seed]) for seed in SEEDS])
            cmp_values = np.asarray([metrics(*loaded[comparator][dataset][seed]) for seed in SEEDS])
            delta = rsp_values.mean(axis=0) - cmp_values.mean(axis=0)
            dataset_deltas.append((float(delta[0]), float(delta[1])))
            rows.append(
                {
                    "comparison": f"rsp_minus_{comparator}",
                    "dataset": dataset,
                    "accuracy_delta": float(delta[0]),
                    "macro_f1_delta": float(delta[1]),
                }
            )
        deltas = np.asarray(dataset_deltas)
        aggregate[comparator] = {
            "accuracy_delta": float(deltas[:, 0].mean()),
            "macro_f1_delta": float(deltas[:, 1].mean()),
            "positive_accuracy_datasets": int(np.sum(deltas[:, 0] > 0)),
            "positive_macro_f1_datasets": int(np.sum(deltas[:, 1] > 0)),
        }
    return rows, aggregate


def hierarchical_bootstrap(loaded: dict, replicates: int, random_seed: int) -> dict:
    rng = np.random.default_rng(random_seed)
    draws = {
        comparator: {
            "accuracy_delta": np.empty(replicates, dtype=np.float64),
            "macro_f1_delta": np.empty(replicates, dtype=np.float64),
        }
        for comparator in COMPARATORS
    }
    for replicate in range(replicates):
        per_comparator = {name: [] for name in COMPARATORS}
        for dataset in DATASETS:
            gold = loaded["rsp"][dataset][SEEDS[0]][1]
            item_indices = rng.integers(0, len(gold), size=len(gold))
            paired_seed_indices = rng.integers(0, len(SEEDS), size=len(SEEDS))
            for comparator in COMPARATORS:
                seed_deltas = []
                for seed_index in paired_seed_indices:
                    seed = SEEDS[int(seed_index)]
                    rsp_metric = metrics(*loaded["rsp"][dataset][seed], indices=item_indices)
                    cmp_metric = metrics(*loaded[comparator][dataset][seed], indices=item_indices)
                    seed_deltas.append(
                        (rsp_metric[0] - cmp_metric[0], rsp_metric[1] - cmp_metric[1])
                    )
                per_comparator[comparator].append(np.mean(seed_deltas, axis=0))
        for comparator in COMPARATORS:
            across_datasets = np.mean(per_comparator[comparator], axis=0)
            draws[comparator]["accuracy_delta"][replicate] = across_datasets[0]
            draws[comparator]["macro_f1_delta"][replicate] = across_datasets[1]

    summary: dict[str, dict] = {}
    for comparator in COMPARATORS:
        summary[comparator] = {}
        for metric_name in ("accuracy_delta", "macro_f1_delta"):
            values = draws[comparator][metric_name]
            summary[comparator][metric_name] = {
                "bootstrap_mean": float(values.mean()),
                "ci95_percentile": [
                    float(np.quantile(values, 0.025)),
                    float(np.quantile(values, 0.975)),
                ],
            }
    return summary


def score_scale_audit(input_root: Path, manifest: list[dict]) -> list[dict]:
    rows: list[dict] = []
    for dataset in DATASETS:
        scale = SELECTED_LAMBDAS[dataset]
        for seed in SEEDS:
            path = input_root / "scores" / dataset / f"seed_{seed}.jsonl"
            if not path.is_file():
                raise FileNotFoundError(path)
            clean_margins: list[float] = []
            with path.open(encoding="utf-8") as handle:
                for line in handle:
                    row = json.loads(line)
                    if row.get("rsp_prefilter_eligible"):
                        clean_margins.append(-float(row["margin"]))
            values = np.asarray(clean_margins, dtype=np.float64)
            count = int(np.sum(scale * values > 1.0))
            rows.append(
                {
                    "dataset": dataset,
                    "seed": seed,
                    "selected_lambda": scale,
                    "eligible_candidates": len(values),
                    "lambda_times_clean_margin_gt_one": count,
                    "fraction": float(count / len(values)),
                }
            )
            manifest.append(
                {
                    "kind": "candidate_scores",
                    "dataset": dataset,
                    "seed": seed,
                    "sha256": sha256(path),
                    "eligible_candidates": len(values),
                }
            )
    return rows


def write_csv(path: Path, rows: list[dict]) -> None:
    if not rows:
        raise ValueError(f"No rows for {path}")
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input-root", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--bootstrap-replicates", type=int, default=10_000)
    parser.add_argument("--bootstrap-seed", type=int, default=20260904)
    args = parser.parse_args()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    loaded, manifest = load_predictions(args.input_root)
    per_dataset, aggregate = point_estimates(loaded)
    bootstrap = hierarchical_bootstrap(loaded, args.bootstrap_replicates, args.bootstrap_seed)
    score_scale = score_scale_audit(args.input_root, manifest)

    write_csv(args.output_dir / "paired_differences.csv", per_dataset)
    write_csv(args.output_dir / "score_scale_audit.csv", score_scale)
    payload = {
        "analysis": "deterministic recomputation from retained predictions and scores",
        "new_model_training_or_inference": False,
        "datasets": list(DATASETS),
        "training_seeds": list(SEEDS),
        "bootstrap": {
            "replicates": args.bootstrap_replicates,
            "rng_seed": args.bootstrap_seed,
            "scope": "conditional on the five fixed datasets",
            "hierarchy": "resample test items once within dataset; resample paired training seeds; use both draws for all methods",
            "interval": "two-sided 95% percentile interval",
            "label_space": "fixed answer-option positions from each probability matrix",
            "pairing_check": "NPZ files omit UIDs; rely on the common frozen test order and verify length, answer width, and complete ordered gold arrays",
        },
        "point_estimates": aggregate,
        "bootstrap_results": bootstrap,
        "input_manifest": manifest,
    }
    with (args.output_dir / "paired_bootstrap_summary.json").open("w", encoding="utf-8") as handle:
        json.dump(payload, handle, indent=2, sort_keys=True)
        handle.write("\n")


if __name__ == "__main__":
    main()


==> anc/analysis/recompute_submission_sensitivities.py <==
#!/usr/bin/env python3
"""Build and verify the anonymous submission-sensitivity artifact bundle.

This script performs deterministic analysis only.  It does not load a model,
train an adapter, run inference, create selections, or tune a new method.  It
binds the retained MedExpQA split order to saved probability arrays, removes
test questions whose normalized question also occurs in the acquisition pool,
recomputes the prespecified development-lambda sensitivity, and reports the
five- and three-dataset descriptive comparisons used in the paper.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import re
from collections import Counter, defaultdict
from pathlib import Path
from typing import Iterable

import numpy as np


DATASETS = ("afrimedqa", "medexpqa", "medexqa", "pubmedqa", "medmcqa")
SENSITIVITY_DATASETS = ("afrimedqa", "medexpqa", "medexqa")
SEEDS = (13, 23, 37)
METHODS = (
    "entropy",
    "random4b",
    "margin",
    "bald",
    "batchbald",
    "noise_stability",
    "sift",
    "nait",
    "rsp",
    "rsr",
    "aslec_drop",
    "temp",
)
METHOD_LABELS = {
    "entropy": "Entropy",
    "random4b": "Random@4B",
    "margin": "Margin",
    "bald": "BALD-inspired",
    "batchbald": "BatchBALD-inspired",
    "noise_stability": "Noise-Stability",
    "sift": "SIFT-inspired",
    "nait": "NAIT-inspired",
    "rsp": "RSP (dataset-tuned)",
    "rsr": "RSR-inspired",
    "aslec_drop": "ASLEC-DROP-inspired",
    "temp": "TEMP-inspired",
}
TEST_SIZES = {
    "afrimedqa": 892,
    "medexpqa": 125,
    "medexqa": 200,
    "pubmedqa": 200,
    "medmcqa": 4096,
}
LAMBDA_TOKENS = ((0.0, "0"), (0.25, "0p25"), (448.0, "448"), (512.0, "512"), (576.0, "576"))
COMPARATORS = ("random4b", "margin")


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def sha256_text(value: str) -> str:
    return hashlib.sha256(value.encode("utf-8")).hexdigest()


def safe_text(value: object) -> str:
    return "" if value is None else str(value).strip()


def normalized_question(value: object) -> str:
    """Match prepare_additional_medical.py::_normalised_question exactly."""
    return re.sub(r"\s+", " ", safe_text(value)).strip().lower()


def read_jsonl(path: Path) -> list[dict]:
    with path.open(encoding="utf-8") as handle:
        return [json.loads(line) for line in handle if line.strip()]


def read_csv(path: Path) -> list[dict]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict]) -> None:
    if not rows:
        raise ValueError(f"No rows for {path.name}")
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def write_json(path: Path, payload: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def macro_f1(pred: np.ndarray, gold: np.ndarray, width: int) -> float:
    values = []
    for label in range(width):
        tp = int(np.sum((pred == label) & (gold == label)))
        fp = int(np.sum((pred == label) & (gold != label)))
        fn = int(np.sum((pred != label) & (gold == label)))
        denominator = 2 * tp + fp + fn
        values.append(0.0 if denominator == 0 else 2.0 * tp / denominator)
    return float(np.mean(values))


def metrics(probs: np.ndarray, gold: np.ndarray, indices: np.ndarray | None = None) -> tuple[float, float]:
    if indices is not None:
        probs = probs[indices]
        gold = gold[indices]
    pred = probs.argmax(axis=1)
    return float(np.mean(pred == gold)), macro_f1(pred, gold, probs.shape[1])


def mean_sd(values: Iterable[float]) -> tuple[float, float]:
    array = np.asarray(list(values), dtype=np.float64)
    return float(array.mean()), float(array.std(ddof=1))


def canonical_rows(args: argparse.Namespace, manifest: list[dict]) -> list[dict]:
    rows: dict[tuple[str, str, int], dict] = {}

    original_map = {
        "entropy": "entropy",
        "margin": "margin",
        "bald_hidden_dropout": "bald",
        "batchbald_hidden_dropout": "batchbald",
        "noise_stability": "noise_stability",
        "sift": "sift",
        "rsp_expanded_dev_tuned": "rsp",
    }
    for row in read_csv(args.original_results):
        method = original_map.get(row["method"])
        if method is None:
            continue
        key = (method, row["dataset"], int(row["seed"]))
        rows[key] = {
            "method": method,
            "dataset": row["dataset"],
            "seed": int(row["seed"]),
            "accuracy": float(row["test_accuracy"]),
            "macro_f1": float(row["test_macro_f1"]),
        }

    for row in read_csv(args.random_results):
        key = ("random4b", row["dataset"], int(row["seed"]))
        rows[key] = {
            "method": "random4b",
            "dataset": row["dataset"],
            "seed": int(row["seed"]),
            "accuracy": float(row["test_accuracy"]),
            "macro_f1": float(row["test_macro_f1"]),
        }

    for row in read_csv(args.latest_results):
        if row["split"] != "test" or row["method"] not in {"nait", "rsr", "aslec_drop"}:
            continue
        method = row["method"]
        key = (method, row["dataset"], int(row["seed"]))
        rows[key] = {
            "method": method,
            "dataset": row["dataset"],
            "seed": int(row["seed"]),
            "accuracy": float(row["accuracy"]),
            "macro_f1": float(row["macro_f1"]),
        }

    for row in read_csv(args.temp_results):
        if row["split"] != "test" or row["method"] != "temp":
            continue
        key = ("temp", row["dataset"], int(row["seed"]))
        rows[key] = {
            "method": "temp",
            "dataset": row["dataset"],
            "seed": int(row["seed"]),
            "accuracy": float(row["accuracy"]),
            "macro_f1": float(row["macro_f1"]),
        }

    expected = {(method, dataset, seed) for method in METHODS for dataset in DATASETS for seed in SEEDS}
    if set(rows) != expected:
        missing = sorted(expected - set(rows))
        extra = sorted(set(rows) - expected)
        raise ValueError(f"Canonical result coverage mismatch; missing={missing}, extra={extra}")

    for label, path in (
        ("original_results", args.original_results),
        ("random_results", args.random_results),
        ("latest_results", args.latest_results),
        ("temp_results", args.temp_results),
    ):
        manifest.append({"logical_source": label, "sha256": sha256_file(path), "bytes": path.stat().st_size})
    return [rows[key] for key in sorted(rows, key=lambda x: (METHODS.index(x[0]), DATASETS.index(x[1]), x[2]))]


def split_audit(medexp_root: Path, bundle: Path, manifest: list[dict]) -> tuple[dict, np.ndarray, np.ndarray, list[dict]]:
    split_rows = {split: read_jsonl(medexp_root / "data" / f"{split}.jsonl") for split in ("pool", "dev", "test")}
    for split, rows in split_rows.items():
        path = medexp_root / "data" / f"{split}.jsonl"
        manifest.append(
            {
                "logical_source": f"medexpqa_{split}_jsonl",
                "sha256": sha256_file(path),
                "bytes": path.stat().st_size,
                "rows": len(rows),
                "ordered_uid_sha256": sha256_text("\n".join(row["uid"] for row in rows)),
            }
        )

    key_sets = {
        split: {normalized_question(row["question"]) for row in rows}
        for split, rows in split_rows.items()
    }
    relations = (("pool_dev", "pool", "dev"), ("pool_test", "pool", "test"), ("dev_test", "dev", "test"))
    overlap_rows: list[dict] = []
    relation_summary: dict[str, dict] = {}
    for name, left, right in relations:
        keys = sorted(key_sets[left] & key_sets[right])
        left_count = 0
        right_count = 0
        for key in keys:
            for split in (left, right):
                matches = [
                    (index, row)
                    for index, row in enumerate(split_rows[split])
                    if normalized_question(row["question"]) == key
                ]
                if split == left:
                    left_count += len(matches)
                else:
                    right_count += len(matches)
                for index, row in matches:
                    overlap_rows.append(
                        {
                            "relation": name,
                            "question_key_sha256": sha256_text(key),
                            "split": split,
                            "row_index": index,
                            "uid_sha256": sha256_text(row["uid"]),
                            "rows_for_key_in_split": len(matches),
                        }
                    )
        relation_summary[name] = {
            "key_count": len(keys),
            f"{left}_row_count": left_count,
            f"{right}_row_count": right_count,
        }

    internal_summary = {}
    for split, rows in split_rows.items():
        counts = Counter(normalized_question(row["question"]) for row in rows)
        duplicate_counts = [count for count in counts.values() if count > 1]
        internal_summary[split] = {
            "duplicate_key_count": len(duplicate_counts),
            "implicated_row_count": int(sum(duplicate_counts)),
            "excess_row_count": int(sum(count - 1 for count in duplicate_counts)),
        }

    pool_keys = key_sets["pool"]
    test_keep = np.asarray(
        [normalized_question(row["question"]) not in pool_keys for row in split_rows["test"]],
        dtype=bool,
    )
    dev_keep = np.asarray(
        [normalized_question(row["question"]) not in pool_keys for row in split_rows["dev"]],
        dtype=bool,
    )
    if int(test_keep.sum()) != 121 or int(dev_keep.sum()) != 61:
        raise ValueError(f"Unexpected overlap-filtered sizes: test={test_keep.sum()}, dev={dev_keep.sum()}")

    masks = {
        "normalization": "lowercase(strip(collapse_whitespace(safe_text(question))))",
        "test_filter_rule": "remove every test row whose normalized question occurs in the acquisition pool",
        "dev_filter_rule": "remove every development row whose normalized question occurs in the acquisition pool",
        "test_rows_before": len(split_rows["test"]),
        "test_rows_after": int(test_keep.sum()),
        "test_removed_row_indices": np.flatnonzero(~test_keep).tolist(),
        "test_removed_uid_sha256": [sha256_text(split_rows["test"][i]["uid"]) for i in np.flatnonzero(~test_keep)],
        "dev_rows_before": len(split_rows["dev"]),
        "dev_rows_after": int(dev_keep.sum()),
        "dev_removed_row_indices": np.flatnonzero(~dev_keep).tolist(),
        "dev_removed_uid_sha256": [sha256_text(split_rows["dev"][i]["uid"]) for i in np.flatnonzero(~dev_keep)],
        "cross_split": relation_summary,
        "within_split_duplicates": internal_summary,
        "within_test_duplicates_not_removed": True,
    }
    write_csv(bundle / "results" / "medexpqa_overlap_rows.csv", overlap_rows)
    write_json(bundle / "results" / "medexpqa_overlap_summary.json", masks)
    return masks, test_keep, dev_keep, split_rows["pool"]


def medexp_predictions(
    medexp_root: Path,
    canonical: list[dict],
    test_keep: np.ndarray,
    pool_rows: list[dict],
    bundle: Path,
    manifest: list[dict],
) -> tuple[dict, list[dict]]:
    canonical_index = {(row["method"], row["dataset"], row["seed"]): row for row in canonical}
    test_rows = read_jsonl(medexp_root / "data" / "test.jsonl")
    expected_gold = np.asarray(["ABCDE".index(row["answer_letter"]) for row in test_rows], dtype=np.int64)
    item_hashes = np.asarray([sha256_text(row["uid"]) for row in test_rows])
    pool_dev_keys = {
        normalized_question(row["question"])
        for row in pool_rows
        if normalized_question(row["question"])
        in {normalized_question(row["question"]) for row in read_jsonl(medexp_root / "data" / "dev.jsonl")}
    }
    pool_test_keys = {
        normalized_question(row["question"])
        for row in pool_rows
        if normalized_question(row["question"])
        in {normalized_question(row["question"]) for row in test_rows}
    }
    affected_pool = {
        row["uid"]: (
            normalized_question(row["question"]) in pool_dev_keys,
            normalized_question(row["question"]) in pool_test_keys,
        )
        for row in pool_rows
        if normalized_question(row["question"]) in pool_dev_keys | pool_test_keys
    }

    arrays: dict[str, np.ndarray] = {
        "item_uid_sha256": item_hashes,
        "gold": expected_gold,
        "leakage_free_keep_mask": test_keep,
    }
    output: dict[tuple[str, int], tuple[np.ndarray, np.ndarray]] = {}
    overlap_selection_rows = []
    for method in METHODS:
        for seed in SEEDS:
            branch = medexp_root / "methods" / method / f"seed_{seed}"
            prediction_path = branch / "predictions.npz"
            result_path = branch / "result.json"
            with np.load(prediction_path) as artifact:
                probs = np.asarray(artifact["test_probs"], dtype=np.float64)
                gold = np.asarray(artifact["test_gold"], dtype=np.int64)
            if probs.shape[0] != len(test_rows) or gold.shape != expected_gold.shape:
                raise ValueError(f"Prediction shape mismatch: {method}/{seed}")
            if not np.array_equal(gold, expected_gold):
                raise ValueError(f"Ordered gold vector mismatch: {method}/{seed}")
            full_accuracy, full_f1 = metrics(probs, gold)
            prior = canonical_index[(method, "medexpqa", seed)]
            if not np.allclose([full_accuracy, full_f1], [prior["accuracy"], prior["macro_f1"]], atol=1e-12):
                raise ValueError(f"Saved summary does not match prediction array: {method}/{seed}")
            arrays[f"probs__{method}__seed_{seed}"] = probs
            output[(method, seed)] = (probs, gold)

            result = json.loads(result_path.read_text(encoding="utf-8"))
            selected = result.get("selected_uid_order")
            if not isinstance(selected, list) or len(selected) != 128:
                raise ValueError(f"Missing 128-item selection: {method}/{seed}")
            dev_hits = [uid for uid in selected if affected_pool.get(uid, (False, False))[0]]
            test_hits = [uid for uid in selected if affected_pool.get(uid, (False, False))[1]]
            union_hits = sorted(set(dev_hits) | set(test_hits))
            overlap_selection_rows.append(
                {
                    "method": method,
                    "seed": seed,
                    "selected_items": len(selected),
                    "pool_dev_overlap_selected": len(dev_hits),
                    "pool_test_overlap_selected": len(test_hits),
                    "union_overlap_selected": len(union_hits),
                    "affected_selected_uid_sha256": ";".join(sha256_text(uid) for uid in union_hits),
                    "selected_order_sha256": sha256_text("\n".join(selected)),
                }
            )
            for logical, path in (("predictions", prediction_path), ("selection_result", result_path)):
                manifest.append(
                    {
                        "logical_source": f"medexpqa_{method}_seed_{seed}_{logical}",
                        "sha256": sha256_file(path),
                        "bytes": path.stat().st_size,
                    }
                )

    np.savez_compressed(bundle / "anonymous_inputs" / "medexpqa_all_methods_predictions.npz", **arrays)
    write_csv(bundle / "results" / "medexpqa_selected_overlap_audit.csv", overlap_selection_rows)
    return output, overlap_selection_rows


def lambda_sensitivity(
    medexp_root: Path,
    dev_keep: np.ndarray,
    bundle: Path,
    manifest: list[dict],
) -> dict:
    dev_rows = read_jsonl(medexp_root / "data" / "dev.jsonl")
    expected_gold = np.asarray(["ABCDE".index(row["answer_letter"]) for row in dev_rows], dtype=np.int64)
    arrays: dict[str, np.ndarray] = {
        "item_uid_sha256": np.asarray([sha256_text(row["uid"]) for row in dev_rows]),
        "gold": expected_gold,
        "overlap_free_keep_mask": dev_keep,
    }
    rows = []
    for value, token in LAMBDA_TOKENS:
        before_values = []
        after_values = []
        for seed in SEEDS:
            branch = medexp_root / "dev_lambda" / f"lambda_{token}" / f"seed_{seed}"
            prediction_path = branch / "predictions.npz"
            result_path = branch / "result.json"
            with np.load(prediction_path) as artifact:
                probs = np.asarray(artifact["dev_probs"], dtype=np.float64)
                gold = np.asarray(artifact["dev_gold"], dtype=np.int64)
            if not np.array_equal(gold, expected_gold):
                raise ValueError(f"Development alignment mismatch: lambda={value}/seed={seed}")
            before = metrics(probs, gold)
            after = metrics(probs, gold, np.flatnonzero(dev_keep))
            before_values.append(before)
            after_values.append(after)
            arrays[f"probs__lambda_{token}__seed_{seed}"] = probs
            rows.append(
                {
                    "lambda": value,
                    "seed": seed,
                    "dev_n_before": len(gold),
                    "dev_n_after": int(dev_keep.sum()),
                    "accuracy_before": before[0],
                    "accuracy_after": after[0],
                    "macro_f1_before": before[1],
                    "macro_f1_after": after[1],
                }
            )
            for logical, path in (("predictions", prediction_path), ("result", result_path)):
                manifest.append(
                    {
                        "logical_source": f"medexpqa_lambda_{token}_seed_{seed}_{logical}",
                        "sha256": sha256_file(path),
                        "bytes": path.stat().st_size,
                    }
                )

    summary_rows = []
    for value, _ in LAMBDA_TOKENS:
        selected = [row for row in rows if row["lambda"] == value]
        summary_rows.append(
            {
                "lambda": value,
                "accuracy_before_mean": mean_sd(row["accuracy_before"] for row in selected)[0],
                "accuracy_before_sd": mean_sd(row["accuracy_before"] for row in selected)[1],
                "macro_f1_before_mean": mean_sd(row["macro_f1_before"] for row in selected)[0],
                "macro_f1_before_sd": mean_sd(row["macro_f1_before"] for row in selected)[1],
                "accuracy_after_mean": mean_sd(row["accuracy_after"] for row in selected)[0],
                "accuracy_after_sd": mean_sd(row["accuracy_after"] for row in selected)[1],
                "macro_f1_after_mean": mean_sd(row["macro_f1_after"] for row in selected)[0],
                "macro_f1_after_sd": mean_sd(row["macro_f1_after"] for row in selected)[1],
            }
        )
    choose = lambda row, suffix: (row[f"accuracy_{suffix}_mean"], row[f"macro_f1_{suffix}_mean"], -row["lambda"])
    before_winner = max(summary_rows, key=lambda row: choose(row, "before"))["lambda"]
    after_winner = max(summary_rows, key=lambda row: choose(row, "after"))["lambda"]
    payload = {
        "selection_rule": "mean development accuracy; then mean Macro-F1; then smaller lambda",
        "candidate_lambdas": [value for value, _ in LAMBDA_TOKENS],
        "development_rows_before": len(dev_rows),
        "development_rows_after": int(dev_keep.sum()),
        "winner_before": before_winner,
        "winner_after": after_winner,
        "winner_changed": before_winner != after_winner,
        "new_training_or_inference": False,
    }
    np.savez_compressed(bundle / "anonymous_inputs" / "medexpqa_dev_lambda_predictions.npz", **arrays)
    write_csv(bundle / "results" / "medexpqa_dev_lambda_per_seed.csv", rows)
    write_csv(bundle / "results" / "medexpqa_dev_lambda_summary.csv", summary_rows)
    write_json(bundle / "results" / "medexpqa_dev_lambda_selection.json", payload)
    return payload


def update_results(
    canonical: list[dict],
    medexp: dict,
    test_keep: np.ndarray,
    bundle: Path,
) -> tuple[list[dict], list[dict]]:
    updated = []
    medexp_before_after = []
    indices = np.flatnonzero(test_keep)
    for row in canonical:
        item = dict(row)
        item["n_test"] = TEST_SIZES[item["dataset"]]
        if item["dataset"] == "medexpqa":
            probs, gold = medexp[(item["method"], item["seed"])]
            after_accuracy, after_f1 = metrics(probs, gold, indices)
            medexp_before_after.append(
                {
                    "method": item["method"],
                    "seed": item["seed"],
                    "n_before": len(gold),
                    "n_after": len(indices),
                    "accuracy_before": item["accuracy"],
                    "accuracy_after": after_accuracy,
                    "macro_f1_before": item["macro_f1"],
                    "macro_f1_after": after_f1,
                }
            )
            item["accuracy"] = after_accuracy
            item["macro_f1"] = after_f1
            item["n_test"] = len(indices)
        updated.append(item)

    summary = []
    for method in METHODS:
        for dataset in DATASETS:
            selected = [row for row in updated if row["method"] == method and row["dataset"] == dataset]
            acc_mean, acc_sd = mean_sd(row["accuracy"] for row in selected)
            f1_mean, f1_sd = mean_sd(row["macro_f1"] for row in selected)
            summary.append(
                {
                    "method": method,
                    "dataset": dataset,
                    "n_test": selected[0]["n_test"],
                    "accuracy_mean": acc_mean,
                    "accuracy_sd": acc_sd,
                    "macro_f1_mean": f1_mean,
                    "macro_f1_sd": f1_sd,
                }
            )
        seed_means = []
        for seed in SEEDS:
            selected = [row for row in updated if row["method"] == method and row["seed"] == seed]
            seed_means.append(
                (float(np.mean([row["accuracy"] for row in selected])), float(np.mean([row["macro_f1"] for row in selected])))
            )
        seed_means_array = np.asarray(seed_means)
        summary.append(
            {
                "method": method,
                "dataset": "mean_across_datasets",
                "n_test": "",
                "accuracy_mean": float(seed_means_array[:, 0].mean()),
                "accuracy_sd": float(seed_means_array[:, 0].std(ddof=1)),
                "macro_f1_mean": float(seed_means_array[:, 1].mean()),
                "macro_f1_sd": float(seed_means_array[:, 1].std(ddof=1)),
            }
        )
    write_csv(bundle / "results" / "updated_per_seed_results.csv", updated)
    write_csv(bundle / "results" / "medexpqa_before_after_per_seed.csv", medexp_before_after)
    write_csv(bundle / "results" / "updated_summary_results.csv", summary)
    return updated, summary


def core_prediction_bundle(
    paired_root: Path,
    medexp: dict,
    canonical: list[dict],
    bundle: Path,
    manifest: list[dict],
) -> dict:
    canonical_index = {(row["method"], row["dataset"], row["seed"]): row for row in canonical}
    loaded: dict[str, dict[str, dict[int, tuple[np.ndarray, np.ndarray]]]] = {
        method: {dataset: {} for dataset in DATASETS} for method in ("rsp", *COMPARATORS)
    }
    arrays: dict[str, np.ndarray] = {}
    for method in ("rsp", *COMPARATORS):
        for dataset in DATASETS:
            for seed in SEEDS:
                if dataset == "medexpqa":
                    probs, gold = medexp[(method, seed)]
                    logical = f"medexpqa_{method}_seed_{seed}_predictions"
                else:
                    path = paired_root / method / dataset / f"seed_{seed}.npz"
                    with np.load(path) as artifact:
                        probs = np.asarray(artifact["test_probs"], dtype=np.float64)
                        gold = np.asarray(artifact["test_gold"], dtype=np.int64)
                    manifest.append(
                        {
                            "logical_source": f"paired_{method}_{dataset}_seed_{seed}",
                            "sha256": sha256_file(path),
                            "bytes": path.stat().st_size,
                        }
                    )
                    logical = None
                prior = canonical_index[(method, dataset, seed)]
                before = metrics(probs, gold)
                if not np.allclose(before, [prior["accuracy"], prior["macro_f1"]], atol=1e-12):
                    raise ValueError(f"Core paired prediction mismatch: {method}/{dataset}/{seed}")
                loaded[method][dataset][seed] = (probs, gold)
                arrays[f"probs__{method}__{dataset}__seed_{seed}"] = probs
                if f"gold__{dataset}" not in arrays:
                    arrays[f"gold__{dataset}"] = gold
                elif not np.array_equal(arrays[f"gold__{dataset}"], gold):
                    raise ValueError(f"Gold mismatch: {method}/{dataset}/{seed}")
                del logical
    np.savez_compressed(bundle / "anonymous_inputs" / "core_paired_predictions.npz", **arrays)
    return loaded


def comparison_point(loaded: dict, datasets: tuple[str, ...], medexp_keep: np.ndarray) -> dict:
    output = {}
    for comparator in COMPARATORS:
        dataset_rows = []
        for dataset in datasets:
            indices = np.flatnonzero(medexp_keep) if dataset == "medexpqa" else None
            rsp_values = np.asarray([metrics(*loaded["rsp"][dataset][seed], indices=indices) for seed in SEEDS])
            cmp_values = np.asarray([metrics(*loaded[comparator][dataset][seed], indices=indices) for seed in SEEDS])
            delta = rsp_values.mean(axis=0) - cmp_values.mean(axis=0)
            dataset_rows.append(
                {
                    "dataset": dataset,
                    "accuracy_delta": float(delta[0]),
                    "macro_f1_delta": float(delta[1]),
                }
            )
        output[comparator] = {
            "accuracy_delta": float(np.mean([row["accuracy_delta"] for row in dataset_rows])),
            "macro_f1_delta": float(np.mean([row["macro_f1_delta"] for row in dataset_rows])),
            "positive_accuracy_datasets": int(sum(row["accuracy_delta"] > 0 for row in dataset_rows)),
            "positive_macro_f1_datasets": int(sum(row["macro_f1_delta"] > 0 for row in dataset_rows)),
            "dataset_deltas": dataset_rows,
        }
    return output


def comparison_bootstrap(
    loaded: dict,
    datasets: tuple[str, ...],
    medexp_keep: np.ndarray,
    replicates: int,
    seed: int,
) -> dict:
    rng = np.random.default_rng(seed)
    draws = {
        comparator: {metric: np.empty(replicates) for metric in ("accuracy_delta", "macro_f1_delta")}
        for comparator in COMPARATORS
    }
    eligible = {
        dataset: (np.flatnonzero(medexp_keep) if dataset == "medexpqa" else np.arange(len(loaded["rsp"][dataset][SEEDS[0]][1])))
        for dataset in datasets
    }
    for replicate in range(replicates):
        per_comparator = {name: [] for name in COMPARATORS}
        for dataset in datasets:
            base = eligible[dataset]
            indices = base[rng.integers(0, len(base), size=len(base))]
            paired_seed_indices = rng.integers(0, len(SEEDS), size=len(SEEDS))
            for comparator in COMPARATORS:
                seed_deltas = []
                for seed_index in paired_seed_indices:
                    branch_seed = SEEDS[int(seed_index)]
                    rsp_metric = metrics(*loaded["rsp"][dataset][branch_seed], indices=indices)
                    cmp_metric = metrics(*loaded[comparator][dataset][branch_seed], indices=indices)
                    seed_deltas.append((rsp_metric[0] - cmp_metric[0], rsp_metric[1] - cmp_metric[1]))
                per_comparator[comparator].append(np.mean(seed_deltas, axis=0))
        for comparator in COMPARATORS:
            values = np.mean(per_comparator[comparator], axis=0)
            draws[comparator]["accuracy_delta"][replicate] = values[0]
            draws[comparator]["macro_f1_delta"][replicate] = values[1]
    output = {}
    for comparator in COMPARATORS:
        output[comparator] = {}
        for metric_name, values in draws[comparator].items():
            output[comparator][metric_name] = {
                "bootstrap_mean": float(values.mean()),
                "ci95_percentile": [float(np.quantile(values, 0.025)), float(np.quantile(values, 0.975))],
            }
    return output


def sensitivity_summaries(
    updated: list[dict],
    loaded: dict,
    test_keep: np.ndarray,
    bundle: Path,
    replicates: int,
    bootstrap_seed: int,
) -> tuple[dict, dict]:
    main_point = comparison_point(loaded, DATASETS, test_keep)
    main_bootstrap = comparison_bootstrap(loaded, DATASETS, test_keep, replicates, bootstrap_seed)
    main_payload = {
        "analysis": "five-dataset mixed-overlap benchmark audit with leakage-filtered MedExpQA test",
        "datasets": list(DATASETS),
        "bootstrap": {
            "replicates": replicates,
            "rng_seed": bootstrap_seed,
            "interval": "two-sided 95% percentile",
            "hierarchy": "resample eligible test items within dataset and paired branch-seed identifiers; equal dataset weighting",
        },
        "point_estimates": main_point,
        "bootstrap_results": main_bootstrap,
        "new_training_or_inference": False,
    }
    write_json(bundle / "results" / "five_dataset_paired_summary.json", main_payload)

    sensitivity_rows = []
    for method in METHODS:
        seed_means = []
        for seed in SEEDS:
            rows = [
                row for row in updated
                if row["method"] == method and row["seed"] == seed and row["dataset"] in SENSITIVITY_DATASETS
            ]
            seed_means.append(
                {
                    "method": method,
                    "seed": seed,
                    "accuracy": float(np.mean([row["accuracy"] for row in rows])),
                    "macro_f1": float(np.mean([row["macro_f1"] for row in rows])),
                }
            )
        acc_mean, acc_sd = mean_sd(row["accuracy"] for row in seed_means)
        f1_mean, f1_sd = mean_sd(row["macro_f1"] for row in seed_means)
        sensitivity_rows.append(
            {
                "method": method,
                "accuracy_mean": acc_mean,
                "accuracy_sd": acc_sd,
                "macro_f1_mean": f1_mean,
                "macro_f1_sd": f1_sd,
            }
        )
    write_csv(bundle / "results" / "three_dataset_method_summary.csv", sensitivity_rows)
    three_point = comparison_point(loaded, SENSITIVITY_DATASETS, test_keep)
    three_bootstrap = comparison_bootstrap(loaded, SENSITIVITY_DATASETS, test_keep, replicates, bootstrap_seed)
    three_payload = {
        "analysis": "descriptive sensitivity restricted to study tests not directly reconstructed from documented MedGemma post-training source training collections",
        "datasets": list(SENSITIVITY_DATASETS),
        "not_claimed_clean_or_contamination_free": True,
        "bootstrap": main_payload["bootstrap"],
        "point_estimates": three_point,
        "bootstrap_results": three_bootstrap,
        "new_training_or_inference": False,
    }
    write_json(bundle / "results" / "three_dataset_paired_summary.json", three_payload)
    return main_payload, three_payload


def finish_bundle(bundle: Path, args: argparse.Namespace, source_manifest: list[dict], masks: dict, lambda_result: dict) -> None:
    config = {
        "paper_base_commit": args.git_commit,
        "analysis_date": args.analysis_date,
        "backbone_repository_id": "google/medgemma-4b-it",
        "backbone_revision": "not retained",
        "budget_items": 128,
        "entropy_prefilter": "top min(4B,N), B=128",
        "rsp": {"K": 8, "sigma": 0.02, "layer": "final decoder-block output", "lambda_selection": lambda_result},
        "branch_seeds": list(SEEDS),
        "medexpqa_masks": masks,
        "test_status": "retrospective exploratory reuse; candidate lambda files are dev-only but earlier test results predate the expanded grid",
        "scientific_computation": "deterministic reaggregation of retained arrays only; no training or inference",
        "source_manifest": sorted(source_manifest, key=lambda row: row["logical_source"]),
    }
    write_json(bundle / "configuration_manifest.json", config)

    files = []
    for path in sorted(bundle.rglob("*")):
        if path.is_file() and path.name != "bundle_manifest.json":
            files.append({"path": str(path.relative_to(bundle)), "sha256": sha256_file(path), "bytes": path.stat().st_size})
    write_json(
        bundle / "bundle_manifest.json",
        {
            "anonymous": True,
            "contains_raw_question_text": False,
            "contains_model_weights": False,
            "contains_credentials_or_private_paths": False,
            "files": files,
        },
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--medexp-root", type=Path, required=True)
    parser.add_argument("--paired-root", type=Path, required=True)
    parser.add_argument("--original-results", type=Path, required=True)
    parser.add_argument("--random-results", type=Path, required=True)
    parser.add_argument("--latest-results", type=Path, required=True)
    parser.add_argument("--temp-results", type=Path, required=True)
    parser.add_argument("--bundle-dir", type=Path, required=True)
    parser.add_argument("--bootstrap-replicates", type=int, default=10_000)
    parser.add_argument("--bootstrap-seed", type=int, default=20260904)
    parser.add_argument("--git-commit", required=True)
    parser.add_argument("--analysis-date", required=True)
    args = parser.parse_args()

    args.bundle_dir.mkdir(parents=True, exist_ok=True)
    (args.bundle_dir / "anonymous_inputs").mkdir(exist_ok=True)
    (args.bundle_dir / "results").mkdir(exist_ok=True)
    source_manifest: list[dict] = []
    canonical = canonical_rows(args, source_manifest)
    write_csv(args.bundle_dir / "anonymous_inputs" / "canonical_per_seed_before.csv", canonical)
    masks, test_keep, dev_keep, pool_rows = split_audit(args.medexp_root, args.bundle_dir, source_manifest)
    medexp, _ = medexp_predictions(
        args.medexp_root, canonical, test_keep, pool_rows, args.bundle_dir, source_manifest
    )
    lambda_result = lambda_sensitivity(args.medexp_root, dev_keep, args.bundle_dir, source_manifest)
    updated, _ = update_results(canonical, medexp, test_keep, args.bundle_dir)
    loaded = core_prediction_bundle(args.paired_root, medexp, canonical, args.bundle_dir, source_manifest)
    sensitivity_summaries(
        updated,
        loaded,
        test_keep,
        args.bundle_dir,
        args.bootstrap_replicates,
        args.bootstrap_seed,
    )
    finish_bundle(args.bundle_dir, args, source_manifest, masks, lambda_result)
    print(json.dumps({"status": "complete", "bundle": str(args.bundle_dir)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/analysis/results/paired_bootstrap_summary.json <==
{
  "analysis": "deterministic recomputation from retained predictions and scores",
  "bootstrap": {
    "hierarchy": "resample test items once within dataset; resample paired training seeds; use both draws for all methods",
    "interval": "two-sided 95% percentile interval",
    "label_space": "fixed answer-option positions from each probability matrix",
    "pairing_check": "NPZ files omit UIDs; rely on the common frozen test order and verify length, answer width, and complete ordered gold arrays",
    "replicates": 10000,
    "rng_seed": 20260904,
    "scope": "conditional on the five fixed datasets"
  },
  "bootstrap_results": {
    "margin": {
      "accuracy_delta": {
        "bootstrap_mean": 0.007325798789821563,
        "ci95_percentile": [
          -0.012879141573827529,
          0.027377501342955902
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.014414743926000579,
        "ci95_percentile": [
          -0.007719508149320847,
          0.037058967523140786
        ]
      }
    },
    "random4b": {
      "accuracy_delta": {
        "bootstrap_mean": 0.015818768979236734,
        "ci95_percentile": [
          -0.0036145500659800233,
          0.03611195348993368
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.021787838562350576,
        "ci95_percentile": [
          0.0003954091542235589,
          0.0454833137986233
        ]
      }
    }
  },
  "datasets": [
    "afrimedqa",
    "medexpqa",
    "medexqa",
    "pubmedqa",
    "medmcqa"
  ],
  "input_manifest": [
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 13,
      "sha256": "3acfc29dcf6d0ba7adbde602afb58a2cfd15a3b3ed8d86b56accfb4e351d08a0",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 23,
      "sha256": "9bfd394c7f6c251e15d5b6e17bcd7b388173b2eb3dcda7819b48124c1c69c12f",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 37,
      "sha256": "8fee45a3e3bc4b538b024243881d4e21295ea473401ac59a85b9ba53802848ae",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 13,
      "sha256": "4182a7a7638e09498116cc192938d5c0101aae56a8b894a5d3253833b5475035",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 23,
      "sha256": "f25bad3e5a766074c69d5669a1e28885be47662c3f60d9f018b93897ccc2bfe7",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 37,
      "sha256": "46f6d7550912fa7d8ece414f765ec82bf81db19af23320cad12b396a5edc00f4",
      "test_items": 125
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 13,
      "sha256": "29316392d7b45059c344d50a7466d26298edb9f78ed69cac3a19bdaf87a37150",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 23,
      "sha256": "2319de921ebfc2b699f684cec8b80c894c4b46593a5812cc796013a536a1f83d",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 37,
      "sha256": "f50cbb39a7c213bd9cfdef4bc5efd497560f6529c33cc7a1b0fb06c8e98eea4e",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 13,
      "sha256": "0150f960f5c0d9601a8512fa3c7e64b19bd35d15ce681d605aeb2c3a814db06f",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 23,
      "sha256": "b72456ef9bba88a501373f35d7212457baabd390207573bda4c4461975e2e749",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 37,
      "sha256": "2afaa9a64126a4909c1d28e775e3f606afab0a09d6d557048ecdaee893359306",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 13,
      "sha256": "f908d5217e958a04d516b91b05b460e97a1eec591be648a4cf292c27637b31e9",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 23,
      "sha256": "96e47c80778577ce836b9271ab4762f02e5f6c1aeb38714ed5d15a335e5a5291",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "rsp",
      "seed": 37,
      "sha256": "bbc047aa4165698956aea927bbc038a63965b0ef5805c3e14d0980e0c7bb8614",
      "test_items": 4096
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 13,
      "sha256": "a06f477e33eef7d0459bd3f79d8011cd38ac447662f5634a915048aeb04d4bae",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 23,
      "sha256": "b28477dcc79cf181290285b7575166260867afa19b944f9ecbb3d547f75e588f",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 37,
      "sha256": "be13e34d2350e5a3efc71555751c2ea5f484308051b5927c9e13247d8025f43e",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 13,
      "sha256": "7887f4dfb33fa4f024df37e5c060b941b6c100b0f16b151bff597eb4ee9667df",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 23,
      "sha256": "978bb2cec3537385cc4c4ecd47d7cc9a083d4611181166b4541a34f557d92a0e",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 37,
      "sha256": "37cc13e2fb798916fe93db9323683003f793bfdb20dd30df1e7a6b9eb4d977e3",
      "test_items": 125
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 13,
      "sha256": "ae0bba7a1d2e60f3ab4b0b9eb312041999d39edd34663508d7ebd6bed27c0c7e",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 23,
      "sha256": "d0ea01f5d9c40f543986fa7b2cecbacc525c1dbda8868fa247056a6c9f44a3e4",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 37,
      "sha256": "d9991e2051039b411bc646176838f1ab4ff6e436edb979f404c2e0ceec6f1ca5",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 13,
      "sha256": "e2e7a7cca45fe5b9c344a2e00a324f3654ddbe05b93b6b0e519c0d80ccdd8caa",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 23,
      "sha256": "e4206eda4f0a7f9294b6bd539a5b4e4fbcb8a4e7997116d36a4d9c056fd4b6ba",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 37,
      "sha256": "2f9014c7c88ec48e2a61d92db8eb66ba51c6fe82844f1c0f3538dd391f6f8f90",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 13,
      "sha256": "cea376481b5ce753c598473cb3755d720b4c3412d5aafb8a6b37e1fc8e599e02",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 23,
      "sha256": "ec236f3f01f0814c5f8c43ed909df7989628bf95dc4c8cf4ee26a7a9b5a64e47",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "random4b",
      "seed": 37,
      "sha256": "61f9743ed5c7cd88b4338055d88de52e9e514809eb2bc017cf68590bf61e4ce8",
      "test_items": 4096
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 13,
      "sha256": "c68edc43f1b9459962fa797bef594ca0bed93d4f4a1d9fccadb7b5fa556daa72",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 23,
      "sha256": "ea653276756812d3dcd36ab1f9b16ffa9d1e808be8c4f6d0f2d2d4919f7a26bc",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "afrimedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 37,
      "sha256": "75e9124fa8bad84fc0ed49fef2f3313f6fe00050862f306ffdce13bd5ef3af63",
      "test_items": 892
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 13,
      "sha256": "a2daa9c17f85ef8cecf0a999f9658e90cfec218b8c5d33dc2cdd1fd8db89f47a",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 23,
      "sha256": "53df577ac8855ae7df58af9fda61972c53240b3ba1aec101bc259f84bb25b152",
      "test_items": 125
    },
    {
      "answer_positions": 5,
      "dataset": "medexpqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 37,
      "sha256": "66bc46068f3dea2bbf114adde3adf4c083bde3667c5c9ce62b9ad4ad90319866",
      "test_items": 125
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 13,
      "sha256": "ecce9753acb0195c64551c4ae378c804a6fac2c6cc7f7e6d7f1e903acf8fc234",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 23,
      "sha256": "78333437cb28c65708119f73aaf766cb8b81bd937d56ef8090d75cae93f5db77",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medexqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 37,
      "sha256": "0f2b10978075abb841d440d890950d7b969f676e39a951f392f1ec0398686611",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 13,
      "sha256": "f4bc09f44ee79e1ef34163f66cdf2e0e5ae362ee33bf33cba5ff04f84a8f56a4",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 23,
      "sha256": "9764e02d6c808674075e2fc9536a822ef8ecca68aef209c520b5363739b3a53d",
      "test_items": 200
    },
    {
      "answer_positions": 3,
      "dataset": "pubmedqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 37,
      "sha256": "a6bb6e8911eb62f0f62c232715ebd5ce8b0e7b158007c2610df056b65147b41a",
      "test_items": 200
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 13,
      "sha256": "f75a4345b94e929860c9011bac3d6116b917f0b6a89bba1915c0406ae8ee20e0",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 23,
      "sha256": "36000737264c4eb5ec8cc9478dd9aadfa3bf77f16fadbcbf58eb1534ee669acc",
      "test_items": 4096
    },
    {
      "answer_positions": 4,
      "dataset": "medmcqa",
      "kind": "predictions",
      "method": "margin",
      "seed": 37,
      "sha256": "1f9b956afaf9cd648b9f72a86763457ec4567549c501cc7dbf7b7f57779b213d",
      "test_items": 4096
    },
    {
      "dataset": "afrimedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 13,
      "sha256": "93711bdd678dad35b0ccc40e68608625db3c573a8834470f947aa48b4ffa3fbb"
    },
    {
      "dataset": "afrimedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 23,
      "sha256": "b0bb412b90d1035e04c34e0fd9fa24a7a89e86daedb031177aa60fbe17dc093a"
    },
    {
      "dataset": "afrimedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 37,
      "sha256": "3546879c0230634bdf029783e4ffe2e731c77e641a046030c30fe7805d5cb413"
    },
    {
      "dataset": "medexpqa",
      "eligible_candidates": 434,
      "kind": "candidate_scores",
      "seed": 13,
      "sha256": "941c97bacbf95d8b40ffa758a3d96ef97b7199f1b62e9fc9c0ce33ba8f13458c"
    },
    {
      "dataset": "medexpqa",
      "eligible_candidates": 434,
      "kind": "candidate_scores",
      "seed": 23,
      "sha256": "304cc5784260a82278d91ce6adba6b48f830b9458774f53cc7231f167da6e9d5"
    },
    {
      "dataset": "medexpqa",
      "eligible_candidates": 434,
      "kind": "candidate_scores",
      "seed": 37,
      "sha256": "f7bb7342a0a647e12f0e9c8a04d8b3bd561d3e9d0a0ed6af8ba40b9790effa3d"
    },
    {
      "dataset": "medexqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 13,
      "sha256": "8f1eaff4168eee2ebef8ec2054f016a5afbff6a9df368ba5fb960089be01e330"
    },
    {
      "dataset": "medexqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 23,
      "sha256": "3d10018831595bee90dd79aa55d5ee7ece2918fbbd738cc872747408fe93d06f"
    },
    {
      "dataset": "medexqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 37,
      "sha256": "97e99535c7b83ef7eb59810a3964dfb5ef1af7485a5ce701814243b58268cafb"
    },
    {
      "dataset": "pubmedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 13,
      "sha256": "2874574ac797e5b8741178203a3325586911bde9e9e22a22358900ec54a7b14f"
    },
    {
      "dataset": "pubmedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 23,
      "sha256": "52aab5943894ae769ca28423ff9d384c4facc098ce2af15f2145d0e1b2a33590"
    },
    {
      "dataset": "pubmedqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 37,
      "sha256": "58545e4ec1ecc83c21c20ab5b15ee05a4c1d50422ef0e98009115b274536d942"
    },
    {
      "dataset": "medmcqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 13,
      "sha256": "edde27143637ec856943dda94d7e420d80d9d80b3a14aa5eb9e7eaff2da83e4d"
    },
    {
      "dataset": "medmcqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 23,
      "sha256": "62630310584d66787a341ab363e4c5be6972b97491a614deb5bb79556391c7a2"
    },
    {
      "dataset": "medmcqa",
      "eligible_candidates": 512,
      "kind": "candidate_scores",
      "seed": 37,
      "sha256": "388a8a139f63d11e3c4e36a63c67f6dfe6dabec36cd01dc321cb491b8c6f3c57"
    }
  ],
  "new_model_training_or_inference": false,
  "point_estimates": {
    "margin": {
      "accuracy_delta": 0.0073247010463378445,
      "macro_f1_delta": 0.014578199243931233,
      "positive_accuracy_datasets": 4,
      "positive_macro_f1_datasets": 5
    },
    "random4b": {
      "accuracy_delta": 0.015766791036061312,
      "macro_f1_delta": 0.021878517229079242,
      "positive_accuracy_datasets": 4,
      "positive_macro_f1_datasets": 5
    }
  },
  "training_seeds": [
    13,
    23,
    37
  ]
}


==> anc/analysis/results/paired_differences.csv <==
comparison,dataset,accuracy_delta,macro_f1_delta
rsp_minus_random4b,afrimedqa,0.0018684603886397477,0.011808644733464824
rsp_minus_random4b,medexpqa,0.03733333333333344,0.03715722623059281
rsp_minus_random4b,medexqa,0.009999999999999953,0.00807010468534014
rsp_minus_random4b,pubmedqa,-0.009999999999999898,0.007495245556734198
rsp_minus_random4b,medmcqa,0.039632161458333315,0.04486136493926424
rsp_minus_margin,afrimedqa,0.012331838565022402,0.01020091336817247
rsp_minus_margin,medexpqa,0.005333333333333412,0.007871912516141832
rsp_minus_margin,medexqa,0.006666666666666599,0.006754753616986409
rsp_minus_margin,pubmedqa,-0.0033333333333331883,0.013783656116292897
rsp_minus_margin,medmcqa,0.015625,0.03427976060206256


==> anc/analysis/results/score_scale_audit.csv <==
dataset,seed,selected_lambda,eligible_candidates,lambda_times_clean_margin_gt_one,fraction
afrimedqa,13,0.25,512,0,0.0
afrimedqa,23,0.25,512,0,0.0
afrimedqa,37,0.25,512,0,0.0
medexpqa,13,448.0,434,429,0.988479262672811
medexpqa,23,448.0,434,429,0.988479262672811
medexpqa,37,448.0,434,429,0.988479262672811
medexqa,13,24.0,512,499,0.974609375
medexqa,23,24.0,512,499,0.974609375
medexqa,37,24.0,512,499,0.974609375
pubmedqa,13,0.0,512,0,0.0
pubmedqa,23,0.0,512,0,0.0
pubmedqa,37,0.0,512,0,0.0
medmcqa,13,56.0,512,505,0.986328125
medmcqa,23,56.0,512,505,0.986328125
medmcqa,37,56.0,512,505,0.986328125


==> anc/archived_no_update_summary.json <==
{
  "description": "Recovered existing no-adapter/no-training MedGemma evaluation; no new inference performed for this revision",
  "run_date": "2026-09-20",
  "model_repository": "google/medgemma-4b-it",
  "adapter_path": null,
  "trainable": false,
  "initialization": "raw_backbone_without_training_or_adapter",
  "number_of_evaluations": 1,
  "training_seed_sd": null,
  "datasets": [
    {
      "dataset": "afrimedqa",
      "n_test": 892,
      "accuracy": 0.4327354260089686,
      "macro_f1": 0.3813434945747991
    },
    {
      "dataset": "medexpqa",
      "n_test": 121,
      "accuracy": 0.4049586776859504,
      "macro_f1": 0.3712447227321369
    },
    {
      "dataset": "medexqa",
      "n_test": 200,
      "accuracy": 0.36,
      "macro_f1": 0.35081672939658776
    },
    {
      "dataset": "pubmedqa",
      "n_test": 200,
      "accuracy": 0.575,
      "macro_f1": 0.317470100520948
    },
    {
      "dataset": "medmcqa",
      "n_test": 4096,
      "accuracy": 0.3486328125,
      "macro_f1": 0.2913592866449612
    }
  ],
  "equal_dataset_weight_means": {
    "accuracy": 0.4242653832389838,
    "macro_f1": 0.3424468667738866
  },
  "rsp_minus_raw_percentage_points": {
    "accuracy": 11.01061851781292,
    "macro_f1": 13.969994189915996
  },
  "source_test_counts_before_filter": [
    892,
    125,
    200,
    200,
    4096
  ],
  "medexpqa_excluded_original_zero_based_rows": [
    4,
    25,
    41,
    84
  ],
  "protocol": {
    "maximum_length": 1024,
    "batch_size": 4,
    "seed": 13,
    "padding": "left",
    "chat_template": false,
    "add_special_tokens": false,
    "evaluation_context": "question and options only; no auxiliary text",
    "truncation": "first and last halves when overlength",
    "answer_scoring": "final-position next-token softmax over legal single-token leading-space option letters"
  },
  "verified_alignment": [
    "Raw ordered UIDs match eligible source records and hashes",
    "Filtered gold order agrees with all three retained RSP branches, seeds 13/23/37, on all five datasets",
    "Five source-test hashes and five evaluator-helper hashes checked during the artifact audit",
    "Five result.json and predictions.npz files are complete; preserved completion-audit hashes verified"
  ],
  "limitations": [
    "Both original and raw code name the repository without a pinned revision",
    "Surviving snapshot candidate contains configuration/tokenizer but not historical weights; historical weight equivalence is not proved",
    "Older adapted prediction files lack UID arrays; gold-order alignment does not independently prove historical question/options identity",
    "One fixed raw evaluation, not a three-seed training distribution",
    "Descriptive comparison only; no new paired interval or inference computed"
  ],
  "audit_digests": {
    "protocol_sha256": "450b464e189f0b60d8daf71ddbb01d8663b162fe2e2ad4a350e5e68f8888e1b9",
    "manifest_sha256": "6d93b930395f4ce871af3d5dc6b7a974a51b35f4059275c76dfb7e5b9b162870",
    "summary_csv_sha256": "8904d9daf6c0a4ccc830fd1975b83c481a7fadf622796dd946ade9ed0115a4a3",
    "completion_audit_sha256": "82a8e98cc66cfc9f54f67dd74dbe3c2b2af371a840a122b16279db1393021e7c"
  },
  "audit_source": "Authorized remote read-only inspection; safe aggregate metrics and checks relayed by parent on 2026-10-10. Raw records remain on the server."
}


==> anc/restore_npz.py <==
"""Restore the original NPZ bytes from transparent Base64 transport files."""
import base64
import hashlib
import json
from pathlib import Path


def restore():
    root = Path(__file__).resolve().parent
    manifest = json.loads((root / "transport_manifest.json").read_text())
    for item in manifest["files"]:
        source = (root / item["transport_path"]).resolve()
        target = (root / item["restored_path"]).resolve()
        if root not in source.parents or root not in target.parents:
            raise ValueError("Path escapes ancillary directory")
        encoded = source.read_bytes()
        if hashlib.sha256(encoded).hexdigest() != item["transport_sha256"]:
            raise ValueError(f"Transport hash mismatch: {source.name}")
        raw = base64.b64decode(b"".join(encoded.split()), validate=True)
        if len(raw) != item["bytes"] or hashlib.sha256(raw).hexdigest() != item["sha256"]:
            raise ValueError(f"Restored hash mismatch: {target.name}")
        if target.exists():
            if target.read_bytes() != raw:
                raise ValueError(f"Refusing to overwrite different file: {target}")
        else:
            with target.open("xb") as output:
                output.write(raw)
        print(f"Verified {target.name}: {item['sha256']}")


if __name__ == "__main__":
    restore()


==> anc/supplementary_artifacts/README.md <==
# Anonymous submission artifacts

This bundle supports the final descriptive analyses in the paper. It was
generated deterministically from retained predictions and selection records;
no model training, new selection, or inference was performed.

## Contents

- `anonymous_inputs/`: compact probability/gold arrays and the canonical
  pre-filter per-seed table needed to rerun aggregation. These files contain no
  raw question text or model weights.
- `results/medexpqa_overlap_*`: cross-split counts and anonymous SHA-256 UID
  hashes. The normalization is lowercase, end stripping, and whitespace-run
  collapse.
- `results/medexpqa_selected_overlap_audit.csv`: every method/seed selected-set
  signature and its pool items implicated by development/test overlap.
- `results/medexpqa_before_after_per_seed.csv`: metrics on the original 125
  MedExpQA test rows and after removing the four rows whose normalized question
  occurs in the pool (121 rows).
- `results/medexpqa_dev_lambda_*`: the 63-to-61 development sensitivity and
  frozen-winner decision.
- `results/updated_*`: leakage-filtered per-seed and mean/SD tables used in the
  manuscript.
- `results/five_dataset_paired_summary.json` and
  `results/three_dataset_paired_summary.json`: 10,000-replicate paired
  bootstrap analyses using seed 20260904.
- `configuration_manifest.json`: scientific configuration and SHA-256 hashes
  of retained source artifacts.
- `bundle_manifest.json`: hash and byte count for every bundled artifact.

## Reproduction

From the paper source directory, inspect
`analysis/recompute_submission_sensitivities.py --help`. The script requires
the original hashed MedExpQA split/prediction inputs and compact paired inputs
for the other datasets. Exact logical source names and hashes are recorded in
`configuration_manifest.json`; private machine paths are intentionally absent.

## Scope

The MedExpQA correction is a post-hoc evaluation filter, not a complete
deduplicated reconstruction and retraining. One within-test duplicate remains.
The three-dataset sensitivity is not claimed to be clean or contamination-free.
All test analyses are exploratory because the same cohorts were used in prior
analyses before the expanded development grid was designed.


==> anc/supplementary_artifacts/anonymous_inputs/canonical_per_seed_before.csv <==
method,dataset,seed,accuracy,macro_f1
entropy,afrimedqa,13,0.4876681614349776,0.45229317796071467
entropy,afrimedqa,23,0.4899103139013453,0.45929457980328525
entropy,afrimedqa,37,0.48318385650224216,0.4381368007080845
entropy,medexpqa,13,0.552,0.5308243885009383
entropy,medexpqa,23,0.528,0.5060432900432901
entropy,medexpqa,37,0.496,0.4551298141995817
entropy,medexqa,13,0.52,0.5194669905802289
entropy,medexqa,23,0.505,0.5036961318795431
entropy,medexqa,37,0.485,0.48564060943192977
entropy,pubmedqa,13,0.69,0.4856060606060606
entropy,pubmedqa,23,0.69,0.4899249469734051
entropy,pubmedqa,37,0.68,0.48123781676413263
entropy,medmcqa,13,0.371826171875,0.33702359748505595
entropy,medmcqa,23,0.33740234375,0.25489725071092684
entropy,medmcqa,37,0.368896484375,0.31411749152187457
random4b,afrimedqa,13,0.531390134529148,0.5012406938134948
random4b,afrimedqa,23,0.5280269058295964,0.4951708705680777
random4b,afrimedqa,37,0.5257847533632287,0.49183138445029095
random4b,medexpqa,13,0.456,0.4129235767955054
random4b,medexpqa,23,0.52,0.5026408010031865
random4b,medexpqa,37,0.528,0.5164409598479449
random4b,medexqa,13,0.53,0.5275631111755513
random4b,medexqa,23,0.45,0.45097199928660603
random4b,medexqa,37,0.515,0.513735224409698
random4b,pubmedqa,13,0.71,0.5002493224932248
random4b,pubmedqa,23,0.72,0.5080645161290323
random4b,pubmedqa,37,0.7,0.49084153005464487
random4b,medmcqa,13,0.331298828125,0.32414223837741435
random4b,medmcqa,23,0.378173828125,0.3335130365898888
random4b,medmcqa,37,0.3515625,0.32660238370875244
margin,afrimedqa,13,0.5347533632286996,0.5155055765806515
margin,afrimedqa,23,0.4977578475336323,0.47399850099087437
margin,afrimedqa,37,0.5213004484304933,0.5035620653562146
margin,medexpqa,13,0.528,0.49488227755761915
margin,medexpqa,23,0.528,0.5024860853432283
margin,medexpqa,37,0.544,0.5224929158891423
margin,medexqa,13,0.545,0.5384953160126775
margin,medexqa,23,0.51,0.5072841698383738
margin,medexqa,37,0.45,0.45043690222586524
margin,pubmedqa,13,0.705,0.49491598915989155
margin,pubmedqa,23,0.7,0.4945695501371849
margin,pubmedqa,37,0.705,0.4908045977011494
margin,medmcqa,13,0.37646484375,0.3407478304675195
margin,medmcqa,23,0.364990234375,0.31230642379536744
margin,medmcqa,37,0.3916015625,0.3629482174247737
bald,afrimedqa,13,0.5190582959641256,0.47593484146804493
bald,afrimedqa,23,0.5246636771300448,0.48192023610317714
bald,afrimedqa,37,0.5168161434977578,0.48716955783738325
bald,medexpqa,13,0.536,0.48488687235329697
bald,medexpqa,23,0.512,0.49300369423131574
bald,medexpqa,37,0.52,0.45301651250180663
bald,medexqa,13,0.51,0.5059167969513387
bald,medexqa,23,0.48,0.4804265971532605
bald,medexqa,37,0.51,0.508245652151422
bald,pubmedqa,13,0.695,0.5316695480506439
bald,pubmedqa,23,0.695,0.49088920143772463
bald,pubmedqa,37,0.7,0.49116161616161613
bald,medmcqa,13,0.378173828125,0.336703485281145
bald,medmcqa,23,0.388916015625,0.36504343712997117
bald,medmcqa,37,0.3798828125,0.36763108063440264
batchbald,afrimedqa,13,0.5302690582959642,0.49581798643240427
batchbald,afrimedqa,23,0.5269058295964125,0.4924739044157588
batchbald,afrimedqa,37,0.5213004484304933,0.4962411125586187
batchbald,medexpqa,13,0.536,0.5105821651863452
batchbald,medexpqa,23,0.528,0.5208187134502924
batchbald,medexpqa,37,0.432,0.3999251568104027
batchbald,medexqa,13,0.48,0.48050055617352616
batchbald,medexqa,23,0.48,0.4807559160126458
batchbald,medexqa,37,0.485,0.4846187152584028
batchbald,pubmedqa,13,0.71,0.5139233335712247
batchbald,pubmedqa,23,0.7,0.4948106298388784
batchbald,pubmedqa,37,0.7,0.4938150187953492
batchbald,medmcqa,13,0.351318359375,0.31649458427262384
batchbald,medmcqa,23,0.368896484375,0.3209267441389837
batchbald,medmcqa,37,0.372802734375,0.34470283663024887
noise_stability,afrimedqa,13,0.5033632286995515,0.46892502863985674
noise_stability,afrimedqa,23,0.5033632286995515,0.44996716270910875
noise_stability,afrimedqa,37,0.4798206278026906,0.4268849132188799
noise_stability,medexpqa,13,0.504,0.468180972542522
noise_stability,medexpqa,23,0.512,0.48185818647912537
noise_stability,medexpqa,37,0.52,0.48357988916208094
noise_stability,medexqa,13,0.46,0.45966289390202436
noise_stability,medexqa,23,0.515,0.514247215200637
noise_stability,medexqa,37,0.415,0.4088624338624338
noise_stability,pubmedqa,13,0.68,0.47078731334751095
noise_stability,pubmedqa,23,0.695,0.5067395264116575
noise_stability,pubmedqa,37,0.695,0.5375042735042735
noise_stability,medmcqa,13,0.3671875,0.3472004917181996
noise_stability,medmcqa,23,0.421142578125,0.4053005813080073
noise_stability,medmcqa,37,0.390625,0.3612962394493278
sift,afrimedqa,13,0.5011210762331838,0.47575358403225987
sift,afrimedqa,23,0.5347533632286996,0.5135274675027214
sift,afrimedqa,37,0.5358744394618834,0.505717103919924
sift,medexpqa,13,0.504,0.4587005294943059
sift,medexpqa,23,0.488,0.4533534985911025
sift,medexpqa,37,0.536,0.5111916264090177
sift,medexqa,13,0.445,0.4452553428576509
sift,medexqa,23,0.465,0.46174349232293344
sift,medexqa,37,0.45,0.45020184346061576
sift,pubmedqa,13,0.705,0.4959326251315915
sift,pubmedqa,23,0.69,0.5040996885244117
sift,pubmedqa,37,0.68,0.4815384299977448
sift,medmcqa,13,0.4267578125,0.40237378644481736
sift,medmcqa,23,0.347900390625,0.2849815744004633
sift,medmcqa,37,0.3505859375,0.2866107820317529
nait,afrimedqa,13,0.5112107623318386,0.462860532367928
nait,afrimedqa,23,0.47085201793721976,0.4088075272899073
nait,afrimedqa,37,0.5044843049327354,0.4594071665637154
nait,medexpqa,13,0.552,0.517318766399567
nait,medexpqa,23,0.528,0.47542666743478146
nait,medexpqa,37,0.504,0.46825545061637097
nait,medexqa,13,0.555,0.5506970356043313
nait,medexqa,23,0.5,0.5001241144326761
nait,medexqa,37,0.505,0.5041861648139883
nait,pubmedqa,13,0.55,0.2640608875128999
nait,pubmedqa,23,0.535,0.23235613463626492
nait,pubmedqa,37,0.535,0.23235613463626492
nait,medmcqa,13,0.361328125,0.3126630104977098
nait,medmcqa,23,0.37060546875,0.3418395528541928
nait,medmcqa,37,0.3505859375,0.29749508092413646
rsp,afrimedqa,13,0.5291479820627802,0.5140260554902317
rsp,afrimedqa,23,0.5504484304932735,0.528705744751189
rsp,afrimedqa,37,0.5112107623318386,0.4809370827908369
rsp,medexpqa,13,0.536,0.5080703560703561
rsp,medexpqa,23,0.552,0.5333262716539777
rsp,medexpqa,37,0.528,0.5020803886140813
rsp,medexqa,13,0.5,0.5002703009156386
rsp,medexqa,23,0.52,0.5141890714164926
rsp,medexqa,37,0.505,0.5020212765957447
rsp,pubmedqa,13,0.685,0.48290243642940744
rsp,pubmedqa,23,0.71,0.4987987289777571
rsp,pubmedqa,37,0.705,0.5399399399399399
rsp,medmcqa,13,0.391845703125,0.3745142561733559
rsp,medmcqa,23,0.40625,0.3830385608799215
rsp,medmcqa,37,0.3818359375,0.3612889364405709
rsr,afrimedqa,13,0.46524663677130046,0.4340155641281977
rsr,afrimedqa,23,0.531390134529148,0.502559464795705
rsr,afrimedqa,37,0.5224215246636771,0.4759124349530163
rsr,medexpqa,13,0.496,0.45117753155219714
rsr,medexpqa,23,0.512,0.47815221675721065
rsr,medexpqa,37,0.488,0.4424776408429659
rsr,medexqa,13,0.565,0.5592754839992695
rsr,medexqa,23,0.51,0.506547029115251
rsr,medexqa,37,0.5,0.49973575036075035
rsr,pubmedqa,13,0.7,0.49145880574452
rsr,pubmedqa,23,0.68,0.4858529028049576
rsr,pubmedqa,37,0.69,0.48459419368510276
rsr,medmcqa,13,0.369873046875,0.35967655495734424
rsr,medmcqa,23,0.3740234375,0.32927517274832935
rsr,medmcqa,37,0.367431640625,0.3164619197834714
aslec_drop,afrimedqa,13,0.5134529147982063,0.4908793713489413
aslec_drop,afrimedqa,23,0.5403587443946188,0.5172145992839979
aslec_drop,afrimedqa,37,0.5201793721973094,0.49109609157424544
aslec_drop,medexpqa,13,0.488,0.45491682753725177
aslec_drop,medexpqa,23,0.48,0.4562244494781808
aslec_drop,medexpqa,37,0.512,0.48998684210526317
aslec_drop,medexqa,13,0.525,0.5239934164406108
aslec_drop,medexqa,23,0.465,0.4699515538225216
aslec_drop,medexqa,37,0.485,0.4866237986236073
aslec_drop,pubmedqa,13,0.73,0.5369433106575964
aslec_drop,pubmedqa,23,0.705,0.5514529778853691
aslec_drop,pubmedqa,37,0.715,0.5063916236912017
aslec_drop,medmcqa,13,0.374755859375,0.34906702305194204
aslec_drop,medmcqa,23,0.377197265625,0.36761082499579356
aslec_drop,medmcqa,37,0.361083984375,0.30806802920574533
temp,afrimedqa,13,0.5302690582959642,0.4968076732266787
temp,afrimedqa,23,0.507847533632287,0.463921977074205
temp,afrimedqa,37,0.5112107623318386,0.4676558244193532
temp,medexpqa,13,0.512,0.47196060370427
temp,medexpqa,23,0.48,0.4492296972431166
temp,medexpqa,37,0.528,0.5052618359409927
temp,medexqa,13,0.525,0.5235517482855212
temp,medexqa,23,0.52,0.5202319104233357
temp,medexqa,37,0.5,0.4961699536774204
temp,pubmedqa,13,0.695,0.5364653333200199
temp,pubmedqa,23,0.71,0.498937583001328
temp,pubmedqa,37,0.705,0.49702094945223907
temp,medmcqa,13,0.3740234375,0.2960698259678605
temp,medmcqa,23,0.379150390625,0.3320642638682319
temp,medmcqa,37,0.36474609375,0.32403578581601633


==> anc/supplementary_artifacts/anonymous_inputs/medexpqa_all_methods_predictions.npz.base64.txt <==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==> anc/supplementary_artifacts/anonymous_inputs/medexpqa_dev_lambda_predictions.npz.base64.txt <==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==> anc/supplementary_artifacts/bundle_manifest.json <==
{
  "anonymous": true,
  "contains_credentials_or_private_paths": false,
  "contains_model_weights": false,
  "contains_raw_question_text": false,
  "files": [
    {
      "bytes": 2249,
      "path": "README.md",
      "sha256": "fcc13092cef1598e012e9747e7052507b896b79deb3cfda24849d5947d44513f"
    },
    {
      "bytes": 8732,
      "path": "anonymous_inputs/canonical_per_seed_before.csv",
      "sha256": "1e80a984692223b8f718e2f351ba0e9b0acca04d2b7d11ec01066f9911dd0d81"
    },
    {
      "bytes": 844916,
      "path": "anonymous_inputs/core_paired_predictions.npz",
      "sha256": "5cf7fde5444f406f333907af5476cdff6f6591a03c6cfa79008a39417192e391"
    },
    {
      "bytes": 108041,
      "path": "anonymous_inputs/medexpqa_all_methods_predictions.npz",
      "sha256": "b1fe08e3ddc032417ccd9382ec371070b6e589f4ef27d6d01d4fbe3e65f29069"
    },
    {
      "bytes": 27487,
      "path": "anonymous_inputs/medexpqa_dev_lambda_predictions.npz",
      "sha256": "22a4bc27c509ff9a7627b5423f5cfb4fd9cd04622356237540be998456db6023"
    },
    {
      "bytes": 29414,
      "path": "configuration_manifest.json",
      "sha256": "d4795502de7120da2f60f4414fd2c9e87ab50d107077dc57683f6c243ba1ea1f"
    },
    {
      "bytes": 3288,
      "path": "results/five_dataset_paired_summary.json",
      "sha256": "f137436597882883745e96f6b43c1a2ac4033f53aca0bc025e034c7715060c17"
    },
    {
      "bytes": 3034,
      "path": "results/medexpqa_before_after_per_seed.csv",
      "sha256": "c97cfbbecbfe4084245dcd99f26829dd7b6b1aec1b4bb09fcd196e153da3545d"
    },
    {
      "bytes": 1452,
      "path": "results/medexpqa_dev_lambda_per_seed.csv",
      "sha256": "10d411b08cdc70f06ce494972cca8c63b9abd2eab5f0b818fc9df32d1f6c15c7"
    },
    {
      "bytes": 355,
      "path": "results/medexpqa_dev_lambda_selection.json",
      "sha256": "fd0e2009e08d6fff2cf8ff82010671f4234fc029d37c2a647d9fe2de51a39f26"
    },
    {
      "bytes": 963,
      "path": "results/medexpqa_dev_lambda_summary.csv",
      "sha256": "21f5d9d1ded17db314e5b3b9e4b604117c4f9082cd8b9092f630cb2ba262140e"
    },
    {
      "bytes": 2027,
      "path": "results/medexpqa_overlap_rows.csv",
      "sha256": "c54e77e4d0fcaecb5263d7a0bf1d8427906738c650af55d2076068678d45534d"
    },
    {
      "bytes": 1765,
      "path": "results/medexpqa_overlap_summary.json",
      "sha256": "fe5d9ca1fb8769d8acc6801680ddae6f4fb5bfe7e2b3f24e5cb5a06faeca6b42"
    },
    {
      "bytes": 8494,
      "path": "results/medexpqa_selected_overlap_audit.csv",
      "sha256": "6d1dd7b071090a6a322dc79f4f17ef5a7f4708b35cf8caddf55c9d5e090d53e8"
    },
    {
      "bytes": 1106,
      "path": "results/three_dataset_method_summary.csv",
      "sha256": "e719a804e959f30cf18dbe3fb9711cd4f64860de0aab10d7ff11c6eb3fff2651"
    },
    {
      "bytes": 2774,
      "path": "results/three_dataset_paired_summary.json",
      "sha256": "ae14f74726a4ffb74ba1abef810c78e38235ea3e25bc9526282549f27a463c81"
    },
    {
      "bytes": 9969,
      "path": "results/updated_per_seed_results.csv",
      "sha256": "e25216c79dfda1fb61fb2a18fa5ee241c77b7f90b9af0ba70df1e451f6386e1f"
    },
    {
      "bytes": 7268,
      "path": "results/updated_summary_results.csv",
      "sha256": "80b8f18ca74ca57023e2a629f070d80e1dd43dea89a123a3f75d5dabae4872f3"
    }
  ]
}


==> anc/supplementary_artifacts/configuration_manifest.json <==
{
  "analysis_date": "2026-09-04",
  "backbone_repository_id": "google/medgemma-4b-it",
  "backbone_revision": "not retained",
  "branch_seeds": [
    13,
    23,
    37
  ],
  "budget_items": 128,
  "entropy_prefilter": "top min(4B,N), B=128",
  "medexpqa_masks": {
    "cross_split": {
      "dev_test": {
        "dev_row_count": 0,
        "key_count": 0,
        "test_row_count": 0
      },
      "pool_dev": {
        "dev_row_count": 2,
        "key_count": 2,
        "pool_row_count": 2
      },
      "pool_test": {
        "key_count": 4,
        "pool_row_count": 5,
        "test_row_count": 4
      }
    },
    "dev_filter_rule": "remove every development row whose normalized question occurs in the acquisition pool",
    "dev_removed_row_indices": [
      19,
      25
    ],
    "dev_removed_uid_sha256": [
      "a27a5e4bbbedfe4c15b9071f78784fc79e1b0360dce4e51c5ccc532d10bdde7d",
      "6a08c6cddfd1e0001905aeb0f0c90a94a637700513573445f77a30fb897b1934"
    ],
    "dev_rows_after": 61,
    "dev_rows_before": 63,
    "normalization": "lowercase(strip(collapse_whitespace(safe_text(question))))",
    "test_filter_rule": "remove every test row whose normalized question occurs in the acquisition pool",
    "test_removed_row_indices": [
      4,
      25,
      41,
      84
    ],
    "test_removed_uid_sha256": [
      "f67b4eb20d9e6bea7307d82f554c587a5a6b22db07273742f6b03899821a6634",
      "1998f20a29df5798e89e513b90936c4409e047120a75e67cb236c0af0acf5ebe",
      "166beeeec30b5d93ba133ed6af73ba88e6594d7410b5fe7b32caa5d4abddecb2",
      "e11a3702590bfdb5d605e525ce5ddb06cd1cda7eff1f68e6b7e3dc0c84d853a7"
    ],
    "test_rows_after": 121,
    "test_rows_before": 125,
    "within_split_duplicates": {
      "dev": {
        "duplicate_key_count": 0,
        "excess_row_count": 0,
        "implicated_row_count": 0
      },
      "pool": {
        "duplicate_key_count": 9,
        "excess_row_count": 10,
        "implicated_row_count": 19
      },
      "test": {
        "duplicate_key_count": 1,
        "excess_row_count": 1,
        "implicated_row_count": 2
      }
    },
    "within_test_duplicates_not_removed": true
  },
  "paper_base_commit": "eea4c9064c5f5ebd7a2d356047bbb33beb8f4387",
  "rsp": {
    "K": 8,
    "lambda_selection": {
      "candidate_lambdas": [
        0.0,
        0.25,
        448.0,
        512.0,
        576.0
      ],
      "development_rows_after": 61,
      "development_rows_before": 63,
      "new_training_or_inference": false,
      "selection_rule": "mean development accuracy; then mean Macro-F1; then smaller lambda",
      "winner_after": 448.0,
      "winner_before": 448.0,
      "winner_changed": false
    },
    "layer": "final decoder-block output",
    "sigma": 0.02
  },
  "scientific_computation": "deterministic reaggregation of retained arrays only; no training or inference",
  "source_manifest": [
    {
      "bytes": 27380,
      "logical_source": "latest_results",
      "sha256": "517a367e94b00a9f71b64d1c24bf2627443069e104af7c400191256df22215e8"
    },
    {
      "bytes": 4897,
      "logical_source": "medexpqa_aslec_drop_seed_13_predictions",
      "sha256": "8278602008b9ec429f958c200e56f6fbcf079fe1211585a77095eb55b3d20eac"
    },
    {
      "bytes": 5303,
      "logical_source": "medexpqa_aslec_drop_seed_13_selection_result",
      "sha256": "ea29a516dd05795774648b6dbf0573c90588637a011ab03817df1fa105974beb"
    },
    {
      "bytes": 4881,
      "logical_source": "medexpqa_aslec_drop_seed_23_predictions",
      "sha256": "3f40ddfd03845745139809f63a23a0098fccbd0a6855177e865ed8dcf4bb2975"
    },
    {
      "bytes": 5302,
      "logical_source": "medexpqa_aslec_drop_seed_23_selection_result",
      "sha256": "89b7de7cb927dfef90e1bb10bb20cfb10fd52382213c4023d6ed32de88a44c8d"
    },
    {
      "bytes": 4900,
      "logical_source": "medexpqa_aslec_drop_seed_37_predictions",
      "sha256": "8a1e191c2c5ad2ab11257791016fe23d1d8c7520fd5bd7674d38f0441e26cbc8"
    },
    {
      "bytes": 5306,
      "logical_source": "medexpqa_aslec_drop_seed_37_selection_result",
      "sha256": "7b4532b89ea5133cf3eea277cc5cba3f4f03217a7f53717f716392e6faa7667c"
    },
    {
      "bytes": 4921,
      "logical_source": "medexpqa_bald_seed_13_predictions",
      "sha256": "da345f61e9ec16cb8ae05c9eb5ae61ae7f6cefc1b424036749e24c990fe5bd30"
    },
    {
      "bytes": 5378,
      "logical_source": "medexpqa_bald_seed_13_selection_result",
      "sha256": "c4438749723e1b7dbc33481aa26277008f60280b1d8a733f341b0d23ba9c491b"
    },
    {
      "bytes": 4930,
      "logical_source": "medexpqa_bald_seed_23_predictions",
      "sha256": "47686a2ebfb1e6909862a99b06e9d83734a857234041feb44f6f221d64c67a98"
    },
    {
      "bytes": 5373,
      "logical_source": "medexpqa_bald_seed_23_selection_result",
      "sha256": "25fc6a0d27bcaf6261a7d5f053abb117f566bbb62f26f35ffdfde0103b3885b7"
    },
    {
      "bytes": 4945,
      "logical_source": "medexpqa_bald_seed_37_predictions",
      "sha256": "42f8e97809e14cb5be6869f04801d14f80eeb15769569c3ec61ea89a4d0b2d47"
    },
    {
      "bytes": 5377,
      "logical_source": "medexpqa_bald_seed_37_selection_result",
      "sha256": "e94dc29671d4f66931127a996415893cd98a0e6c1532b97d08c741727c1dd309"
    },
    {
      "bytes": 4947,
      "logical_source": "medexpqa_batchbald_seed_13_predictions",
      "sha256": "bebb7e3ff27e4ee288e9273372459218a3a39451f3620d4e5b7f1bbc6a0cdb40"
    },
    {
      "bytes": 5386,
      "logical_source": "medexpqa_batchbald_seed_13_selection_result",
      "sha256": "16d864aeda67f14367648d032db90f46155e68f437cedee1b045f05d5973800c"
    },
    {
      "bytes": 4874,
      "logical_source": "medexpqa_batchbald_seed_23_predictions",
      "sha256": "28eb7c0016cfa53f74d2136581a4475276700d45aed49fd2b64456487d888445"
    },
    {
      "bytes": 5396,
      "logical_source": "medexpqa_batchbald_seed_23_selection_result",
      "sha256": "5e6c19d1723d86af960a231601a4d28ed0c1505b89be54693104a0bbf0c84569"
    },
    {
      "bytes": 4919,
      "logical_source": "medexpqa_batchbald_seed_37_predictions",
      "sha256": "889cb5b15f6e1a9de77d335a73e170f7891f90590bf088093f3f344b7bf71bd7"
    },
    {
      "bytes": 5389,
      "logical_source": "medexpqa_batchbald_seed_37_selection_result",
      "sha256": "09a4aefc9fd67bb5dd3d5a4a5e1499e0832b2061cadb6607de812741501951e2"
    },
    {
      "bytes": 96399,
      "logical_source": "medexpqa_dev_jsonl",
      "ordered_uid_sha256": "98fc02349eb22d1edbabdee45ff19600a20d75e10358a8e37483c51baf5f3625",
      "rows": 63,
      "sha256": "a647bbd41080e09ace23029209c4bc1999135e83cbcd684b30a10c397154c5d7"
    },
    {
      "bytes": 4875,
      "logical_source": "medexpqa_entropy_seed_13_predictions",
      "sha256": "8c77555118899949db85e614ed8cb12a371130fb1c986cf961fe5debb175463c"
    },
    {
      "bytes": 5310,
      "logical_source": "medexpqa_entropy_seed_13_selection_result",
      "sha256": "22ece148c75ae5e45ced35b8e935ae99f0e7de4078842b7707088d7a22bdd7bf"
    },
    {
      "bytes": 4887,
      "logical_source": "medexpqa_entropy_seed_23_predictions",
      "sha256": "8a1cd3375b73da62d13b11b22a6094aef302bd493824e209296ae726b936d36f"
    },
    {
      "bytes": 5306,
      "logical_source": "medexpqa_entropy_seed_23_selection_result",
      "sha256": "d9348328a18b4da773c9d84322ac5058990a1f2b2bd0365e04b23f5aa7d8ad29"
    },
    {
      "bytes": 4842,
      "logical_source": "medexpqa_entropy_seed_37_predictions",
      "sha256": "c9ae4dcf2261912c63fd195f700d9c73a671636774fe170579607622e79d018b"
    },
    {
      "bytes": 5293,
      "logical_source": "medexpqa_entropy_seed_37_selection_result",
      "sha256": "66e0867413a335573be2fc985d76635e141140b6bca6aced57dc0a950e5f34b8"
    },
    {
      "bytes": 1799,
      "logical_source": "medexpqa_lambda_0_seed_13_predictions",
      "sha256": "fd15ce112fa7af9508ac9da450e866ab98cac82c1eae693b5d41b82c50ce5198"
    },
    {
      "bytes": 5156,
      "logical_source": "medexpqa_lambda_0_seed_13_result",
      "sha256": "078e4e0b574e47638040b4deb1fd17b8975e8b9cfba517dbac488e6d5061b3ff"
    },
    {
      "bytes": 1807,
      "logical_source": "medexpqa_lambda_0_seed_23_predictions",
      "sha256": "438abd0f3b9941756d0c7399cfafdb193d71da2ac8bbdaed26a3ca9d605e6d88"
    },
    {
      "bytes": 5158,
      "logical_source": "medexpqa_lambda_0_seed_23_result",
      "sha256": "2022bbc837298341d1bf6a84852c741a2b867e82c67a8711f48b3c6e0e8e3bf2"
    },
    {
      "bytes": 1803,
      "logical_source": "medexpqa_lambda_0_seed_37_predictions",
      "sha256": "376fe4f64228f1ac007e5a53be125f25798f83997637cbd313c034702d54ec7b"
    },
    {
      "bytes": 5157,
      "logical_source": "medexpqa_lambda_0_seed_37_result",
      "sha256": "b613f6087fe907844b97d30fb3912b1ed96cd87a5b4f443ff7b1eb14b5747b29"
    },
    {
      "bytes": 1827,
      "logical_source": "medexpqa_lambda_0p25_seed_13_predictions",
      "sha256": "3c67881d4caa536615783105d5e214d44cba0b108f1e2f5c764312025d334f1f"
    },
    {
      "bytes": 5176,
      "logical_source": "medexpqa_lambda_0p25_seed_13_result",
      "sha256": "8cf1756a8c9b765fa34e2ef17b9be827cdd5bd41dd197c29fc87ca918e81e851"
    },
    {
      "bytes": 1825,
      "logical_source": "medexpqa_lambda_0p25_seed_23_predictions",
      "sha256": "3d2d04032e933891ee34f9f5c6f836737a4abd49b34b477c3b4ebe9482b1cf49"
    },
    {
      "bytes": 5176,
      "logical_source": "medexpqa_lambda_0p25_seed_23_result",
      "sha256": "940595b2193b556513b66360d40ecd93f8fd7da05bca912e8ffb36dd8d7b6e4d"
    },
    {
      "bytes": 1832,
      "logical_source": "medexpqa_lambda_0p25_seed_37_predictions",
      "sha256": "d9fc49c565284a33e6943fa2537ee9cbb5ab129ed0d36ea486813e37343b013b"
    },
    {
      "bytes": 5175,
      "logical_source": "medexpqa_lambda_0p25_seed_37_result",
      "sha256": "603743e859a8a19515d5e4ff100a9b5a795fc5544c2205d46fc19bfda33ed305"
    },
    {
      "bytes": 1808,
      "logical_source": "medexpqa_lambda_448_seed_13_predictions",
      "sha256": "a00171504f6b7445fcaaf30032ee076d0aa1ff93840375bbff0f93c1a6e471e7"
    },
    {
      "bytes": 5235,
      "logical_source": "medexpqa_lambda_448_seed_13_result",
      "sha256": "8ac9730ff38ebfc6dc76f96c8c62e7b98d5257448a36c527df3a358bd1054526"
    },
    {
      "bytes": 1830,
      "logical_source": "medexpqa_lambda_448_seed_23_predictions",
      "sha256": "6df0efa0e7bf11daa79ca742013c6351f0cdf20b0fc27730ac0249c8795f10e8"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_448_seed_23_result",
      "sha256": "3d514c0f43ec4f7f211d0e47281bdc11d2997a198e0970c54a181a630a578fb2"
    },
    {
      "bytes": 1845,
      "logical_source": "medexpqa_lambda_448_seed_37_predictions",
      "sha256": "3bd9d89ad3c55bd05c5f018b0873c78f7ddd04b7a56e76335aaf8119cc0a5cab"
    },
    {
      "bytes": 5236,
      "logical_source": "medexpqa_lambda_448_seed_37_result",
      "sha256": "701d687d8d634ce6b13368c8c8e52f3f0d7371b9cfbb3400e3f152941952938a"
    },
    {
      "bytes": 1809,
      "logical_source": "medexpqa_lambda_512_seed_13_predictions",
      "sha256": "aa341940d0b116d219b14d84c71902d77641fc508a00170062779dc73b5330d0"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_512_seed_13_result",
      "sha256": "cf84e38d223a0a8547694f9cd59ac8bf9644af0cfe35925b0b5392704fd10807"
    },
    {
      "bytes": 1847,
      "logical_source": "medexpqa_lambda_512_seed_23_predictions",
      "sha256": "38d199a76fb80cd07492cc5106ab511de4c940f6b3c5bcc50afc2db3b9c08054"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_512_seed_23_result",
      "sha256": "68bbaadc9078ca3274984157315825f9db739644f328045c1b1b23a20c4f4f42"
    },
    {
      "bytes": 1822,
      "logical_source": "medexpqa_lambda_512_seed_37_predictions",
      "sha256": "d45cb883af56ee42402109aae454726c29d69ef806fffa417fa6dba24256b5d9"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_512_seed_37_result",
      "sha256": "14e90115a765d02d88cfa9c08575400fa53f05475948972be9e9f4915e75db12"
    },
    {
      "bytes": 1806,
      "logical_source": "medexpqa_lambda_576_seed_13_predictions",
      "sha256": "0e6881be0d571c0e9e0f28fe016c5a8da966f63d633a0fdcb2381ffee4b5be50"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_576_seed_13_result",
      "sha256": "0dffbf87884766060b8663ef2a4f7b8d8c7c894ba437dd997177f66bc791a7bf"
    },
    {
      "bytes": 1793,
      "logical_source": "medexpqa_lambda_576_seed_23_predictions",
      "sha256": "bff4791664a8d698c3b8299a73d4ac9c66abc6e7f5e6f76b961cf875b5db4b3d"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_lambda_576_seed_23_result",
      "sha256": "db3f548d464f1a41a044d171d068d82bc8459359fb926df1f8c5905963a1ffb7"
    },
    {
      "bytes": 1843,
      "logical_source": "medexpqa_lambda_576_seed_37_predictions",
      "sha256": "b83a2789d7b2bde5e65a7e12d7bcd9f80628205e6b561fc392359fa14f36b5b2"
    },
    {
      "bytes": 5232,
      "logical_source": "medexpqa_lambda_576_seed_37_result",
      "sha256": "f4fb5c4deed692a3109aa13e6396e42f85ec9bc006d2a21b66256281846c6fc9"
    },
    {
      "bytes": 4909,
      "logical_source": "medexpqa_margin_seed_13_predictions",
      "sha256": "a2daa9c17f85ef8cecf0a999f9658e90cfec218b8c5d33dc2cdd1fd8db89f47a"
    },
    {
      "bytes": 5304,
      "logical_source": "medexpqa_margin_seed_13_selection_result",
      "sha256": "a10463c9fc406860e7ac20700403b9da55ff4ef99f88229639586f19e2203f53"
    },
    {
      "bytes": 4919,
      "logical_source": "medexpqa_margin_seed_23_predictions",
      "sha256": "53df577ac8855ae7df58af9fda61972c53240b3ba1aec101bc259f84bb25b152"
    },
    {
      "bytes": 5302,
      "logical_source": "medexpqa_margin_seed_23_selection_result",
      "sha256": "dd8fe3facca637a4bb4040f7a9c066f7b2d13bcefbc1101d9b6186d212bcf6d1"
    },
    {
      "bytes": 4925,
      "logical_source": "medexpqa_margin_seed_37_predictions",
      "sha256": "66bc46068f3dea2bbf114adde3adf4c083bde3667c5c9ce62b9ad4ad90319866"
    },
    {
      "bytes": 5302,
      "logical_source": "medexpqa_margin_seed_37_selection_result",
      "sha256": "6fa847998c28b132515d5af6e92ecd0a82a9f0fdffee49f4a516494e370fa1f0"
    },
    {
      "bytes": 4939,
      "logical_source": "medexpqa_nait_seed_13_predictions",
      "sha256": "5e8c960eec6cb94cc66bde85ba8d0c4d880c29b4e5004cfaded7ec4d0fb5b955"
    },
    {
      "bytes": 5277,
      "logical_source": "medexpqa_nait_seed_13_selection_result",
      "sha256": "599e2620f02398be3c7d314f9715486707b5e9280f06f0977356fa8b580a1b90"
    },
    {
      "bytes": 4957,
      "logical_source": "medexpqa_nait_seed_23_predictions",
      "sha256": "ac1fd42b021443cee0f7dd02ab5eb807cf6e9402c6d80bea47298b4c6e6c95a2"
    },
    {
      "bytes": 5282,
      "logical_source": "medexpqa_nait_seed_23_selection_result",
      "sha256": "da8e0dd1ea7bbdd496ce41a59ae3b4dd908f3d59b770c6c2c75bd85df22c04b2"
    },
    {
      "bytes": 4920,
      "logical_source": "medexpqa_nait_seed_37_predictions",
      "sha256": "ae11fc7f017bc35fa7b9618a774898d92bd7f73a3f5d8675aaa57efe985425d8"
    },
    {
      "bytes": 5281,
      "logical_source": "medexpqa_nait_seed_37_selection_result",
      "sha256": "9b1ed826777404b954c59e3fc7eec058de5b4e005a4707d637c66c059ccd87ea"
    },
    {
      "bytes": 4941,
      "logical_source": "medexpqa_noise_stability_seed_13_predictions",
      "sha256": "597c7d91c334006dc5e666c7a8008f10a11c25b205841a31cccb8c963bf673d6"
    },
    {
      "bytes": 5362,
      "logical_source": "medexpqa_noise_stability_seed_13_selection_result",
      "sha256": "50f235c2a1dfd38784140fe4f8fc51484b3a046630e2517ebf952665ffd2bcb7"
    },
    {
      "bytes": 4925,
      "logical_source": "medexpqa_noise_stability_seed_23_predictions",
      "sha256": "c57b8c767c8d36be825ff5f7e6d897d7e6110702ad424f81815dcfd30bea0815"
    },
    {
      "bytes": 5378,
      "logical_source": "medexpqa_noise_stability_seed_23_selection_result",
      "sha256": "a143787eea1ca2e30351fadc2f0b145288f3e6fdde3a103f74b471316fed2d3c"
    },
    {
      "bytes": 4921,
      "logical_source": "medexpqa_noise_stability_seed_37_predictions",
      "sha256": "07a810e0b93d030f41f89ea4ebaed8799a362a377bf9f15b0477fbbb6a1d7cea"
    },
    {
      "bytes": 5360,
      "logical_source": "medexpqa_noise_stability_seed_37_selection_result",
      "sha256": "26f5fbe55a71e37c7f6eb0f63b1649fd5396e32d2f1228b9624cbdda95ecbc6f"
    },
    {
      "bytes": 622386,
      "logical_source": "medexpqa_pool_jsonl",
      "ordered_uid_sha256": "087551243833206e98d2324ad2816ae5d4a873aabf6ca23ed4995af2ff7b8afa",
      "rows": 434,
      "sha256": "37121b0e3b6e32a255c2d98b49bcda943f5a8cc3e187c46122f47dd485fa1f66"
    },
    {
      "bytes": 4880,
      "logical_source": "medexpqa_random4b_seed_13_predictions",
      "sha256": "7887f4dfb33fa4f024df37e5c060b941b6c100b0f16b151bff597eb4ee9667df"
    },
    {
      "bytes": 5302,
      "logical_source": "medexpqa_random4b_seed_13_selection_result",
      "sha256": "d9504654fea7f501e0469d3bdc2b51c43f0e3be8358904466f1bef921b3157de"
    },
    {
      "bytes": 4917,
      "logical_source": "medexpqa_random4b_seed_23_predictions",
      "sha256": "978bb2cec3537385cc4c4ecd47d7cc9a083d4611181166b4541a34f557d92a0e"
    },
    {
      "bytes": 5308,
      "logical_source": "medexpqa_random4b_seed_23_selection_result",
      "sha256": "9a8cc7dc3491be9bd63df4a3740d12f5ce4c1d5331a465ce33e393f6d85b270a"
    },
    {
      "bytes": 4864,
      "logical_source": "medexpqa_random4b_seed_37_predictions",
      "sha256": "37cc13e2fb798916fe93db9323683003f793bfdb20dd30df1e7a6b9eb4d977e3"
    },
    {
      "bytes": 5309,
      "logical_source": "medexpqa_random4b_seed_37_selection_result",
      "sha256": "47e923c377c3519febe298322ecce8c82968219f39d29be9185b2cba3c1119b5"
    },
    {
      "bytes": 3106,
      "logical_source": "medexpqa_rsp_seed_13_predictions",
      "sha256": "4182a7a7638e09498116cc192938d5c0101aae56a8b894a5d3253833b5475035"
    },
    {
      "bytes": 5235,
      "logical_source": "medexpqa_rsp_seed_13_selection_result",
      "sha256": "8ac9730ff38ebfc6dc76f96c8c62e7b98d5257448a36c527df3a358bd1054526"
    },
    {
      "bytes": 3165,
      "logical_source": "medexpqa_rsp_seed_23_predictions",
      "sha256": "f25bad3e5a766074c69d5669a1e28885be47662c3f60d9f018b93897ccc2bfe7"
    },
    {
      "bytes": 5234,
      "logical_source": "medexpqa_rsp_seed_23_selection_result",
      "sha256": "3d514c0f43ec4f7f211d0e47281bdc11d2997a198e0970c54a181a630a578fb2"
    },
    {
      "bytes": 3174,
      "logical_source": "medexpqa_rsp_seed_37_predictions",
      "sha256": "46f6d7550912fa7d8ece414f765ec82bf81db19af23320cad12b396a5edc00f4"
    },
    {
      "bytes": 5236,
      "logical_source": "medexpqa_rsp_seed_37_selection_result",
      "sha256": "701d687d8d634ce6b13368c8c8e52f3f0d7371b9cfbb3400e3f152941952938a"
    },
    {
      "bytes": 4924,
      "logical_source": "medexpqa_rsr_seed_13_predictions",
      "sha256": "b875933509018e2c9a8a4aa074d06fde7f29853734e17fc00ae83ede4f93acba"
    },
    {
      "bytes": 5287,
      "logical_source": "medexpqa_rsr_seed_13_selection_result",
      "sha256": "e43e05dbb23e36a513333318a41faca061b2ec20240399b1b1b4e180f693d64e"
    },
    {
      "bytes": 4969,
      "logical_source": "medexpqa_rsr_seed_23_predictions",
      "sha256": "9753be24bf52255177208c8e19d57141aa084dc8387bf8703154e35598267b41"
    },
    {
      "bytes": 5287,
      "logical_source": "medexpqa_rsr_seed_23_selection_result",
      "sha256": "0703e24b0f8c6c6c8bc472645002af08fac2eb875bf9ecbe55cc56fec3425d9c"
    },
    {
      "bytes": 4930,
      "logical_source": "medexpqa_rsr_seed_37_predictions",
      "sha256": "a78b763637017fbb8a90736c854ac0625647aec75bc71547b44196c7a7d9b42a"
    },
    {
      "bytes": 5286,
      "logical_source": "medexpqa_rsr_seed_37_selection_result",
      "sha256": "ea571bf8187c2392a0ae4c1beff5770c9aa7c106891dd4d47c4037fdda23737e"
    },
    {
      "bytes": 4913,
      "logical_source": "medexpqa_sift_seed_13_predictions",
      "sha256": "71a8aa48a67578144763f19a5e5d2da73555997bdbed7ab8b2832891344ee3ee"
    },
    {
      "bytes": 5329,
      "logical_source": "medexpqa_sift_seed_13_selection_result",
      "sha256": "1cc47185b6349950556c36bf182ec497ecf4890b542f81b53d44505664699819"
    },
    {
      "bytes": 4886,
      "logical_source": "medexpqa_sift_seed_23_predictions",
      "sha256": "9c9df16df01b7e7e4b68c7a9e5601157666c8943e886578a26c72629e9b7d972"
    },
    {
      "bytes": 5329,
      "logical_source": "medexpqa_sift_seed_23_selection_result",
      "sha256": "7b3bdf484c0fcb26e23770afb3716cca6d5c989abb9e28498e84025b99c8156f"
    },
    {
      "bytes": 4919,
      "logical_source": "medexpqa_sift_seed_37_predictions",
      "sha256": "8962ee2f1657b296a6f96a059c5c49a2922d5ba67d77ad508cb6cf44825ded22"
    },
    {
      "bytes": 5328,
      "logical_source": "medexpqa_sift_seed_37_selection_result",
      "sha256": "318981f9af7edbda524b02f7bdafb1c770b2aa206bd7ce649e397779d9440a41"
    },
    {
      "bytes": 4892,
      "logical_source": "medexpqa_temp_seed_13_predictions",
      "sha256": "67f326db8c39f5d7aedf6b23dbda4dce7423c5a585e73ebae265000fc8d81eb5"
    },
    {
      "bytes": 5333,
      "logical_source": "medexpqa_temp_seed_13_selection_result",
      "sha256": "9185521e33b892b4c17c5501aab0bda13679c8e040035808f99373d4e1656026"
    },
    {
      "bytes": 4882,
      "logical_source": "medexpqa_temp_seed_23_predictions",
      "sha256": "1d7bda3617453abc394c5ecd7080e6a9370e118251ac6a4afac97a788c99eb5d"
    },
    {
      "bytes": 5335,
      "logical_source": "medexpqa_temp_seed_23_selection_result",
      "sha256": "da56f2a565b4f7b3a5c5dd9a7b3576b69e16e18595644afc538c586b0995480f"
    },
    {
      "bytes": 4935,
      "logical_source": "medexpqa_temp_seed_37_predictions",
      "sha256": "438903ca826cbab14a34a67b209aa4e41d789e3d25025c21148cbd4100b6032b"
    },
    {
      "bytes": 5336,
      "logical_source": "medexpqa_temp_seed_37_selection_result",
      "sha256": "a00230ae132269f9629f171077a0453401abfaa357db3d5dfdac7ad33516ca97"
    },
    {
      "bytes": 179356,
      "logical_source": "medexpqa_test_jsonl",
      "ordered_uid_sha256": "b1776ea0cf1d11d22c1b4b9b9e32351bab38974b782c217bb27479872e08b286",
      "rows": 125,
      "sha256": "59b58112f355bd1d9e7a2ebd68217a9f12435471ae138a25984a70ed99d695f7"
    },
    {
      "bytes": 20207,
      "logical_source": "original_results",
      "sha256": "5aeeb992f065b5e2f3e56b707be1091a72e95c78c5b4eb4600292ed97f04f2a2"
    },
    {
      "bytes": 32330,
      "logical_source": "paired_margin_afrimedqa_seed_13",
      "sha256": "c68edc43f1b9459962fa797bef594ca0bed93d4f4a1d9fccadb7b5fa556daa72"
    },
    {
      "bytes": 32768,
      "logical_source": "paired_margin_afrimedqa_seed_23",
      "sha256": "ea653276756812d3dcd36ab1f9b16ffa9d1e808be8c4f6d0f2d2d4919f7a26bc"
    },
    {
      "bytes": 33170,
      "logical_source": "paired_margin_afrimedqa_seed_37",
      "sha256": "75e9124fa8bad84fc0ed49fef2f3313f6fe00050862f306ffdce13bd5ef3af63"
    },
    {
      "bytes": 7631,
      "logical_source": "paired_margin_medexqa_seed_13",
      "sha256": "ecce9753acb0195c64551c4ae378c804a6fac2c6cc7f7e6d7f1e903acf8fc234"
    },
    {
      "bytes": 7599,
      "logical_source": "paired_margin_medexqa_seed_23",
      "sha256": "78333437cb28c65708119f73aaf766cb8b81bd937d56ef8090d75cae93f5db77"
    },
    {
      "bytes": 7502,
      "logical_source": "paired_margin_medexqa_seed_37",
      "sha256": "0f2b10978075abb841d440d890950d7b969f676e39a951f392f1ec0398686611"
    },
    {
      "bytes": 73613,
      "logical_source": "paired_margin_medmcqa_seed_13",
      "sha256": "f75a4345b94e929860c9011bac3d6116b917f0b6a89bba1915c0406ae8ee20e0"
    },
    {
      "bytes": 70248,
      "logical_source": "paired_margin_medmcqa_seed_23",
      "sha256": "36000737264c4eb5ec8cc9478dd9aadfa3bf77f16fadbcbf58eb1534ee669acc"
    },
    {
      "bytes": 71530,
      "logical_source": "paired_margin_medmcqa_seed_37",
      "sha256": "1f9b956afaf9cd648b9f72a86763457ec4567549c501cc7dbf7b7f57779b213d"
    },
    {
      "bytes": 5715,
      "logical_source": "paired_margin_pubmedqa_seed_13",
      "sha256": "f4bc09f44ee79e1ef34163f66cdf2e0e5ae362ee33bf33cba5ff04f84a8f56a4"
    },
    {
      "bytes": 5843,
      "logical_source": "paired_margin_pubmedqa_seed_23",
      "sha256": "9764e02d6c808674075e2fc9536a822ef8ecca68aef209c520b5363739b3a53d"
    },
    {
      "bytes": 5549,
      "logical_source": "paired_margin_pubmedqa_seed_37",
      "sha256": "a6bb6e8911eb62f0f62c232715ebd5ce8b0e7b158007c2610df056b65147b41a"
    },
    {
      "bytes": 33125,
      "logical_source": "paired_random4b_afrimedqa_seed_13",
      "sha256": "a06f477e33eef7d0459bd3f79d8011cd38ac447662f5634a915048aeb04d4bae"
    },
    {
      "bytes": 33257,
      "logical_source": "paired_random4b_afrimedqa_seed_23",
      "sha256": "b28477dcc79cf181290285b7575166260867afa19b944f9ecbb3d547f75e588f"
    },
    {
      "bytes": 31670,
      "logical_source": "paired_random4b_afrimedqa_seed_37",
      "sha256": "be13e34d2350e5a3efc71555751c2ea5f484308051b5927c9e13247d8025f43e"
    },
    {
      "bytes": 7445,
      "logical_source": "paired_random4b_medexqa_seed_13",
      "sha256": "ae0bba7a1d2e60f3ab4b0b9eb312041999d39edd34663508d7ebd6bed27c0c7e"
    },
    {
      "bytes": 7613,
      "logical_source": "paired_random4b_medexqa_seed_23",
      "sha256": "d0ea01f5d9c40f543986fa7b2cecbacc525c1dbda8868fa247056a6c9f44a3e4"
    },
    {
      "bytes": 7546,
      "logical_source": "paired_random4b_medexqa_seed_37",
      "sha256": "d9991e2051039b411bc646176838f1ab4ff6e436edb979f404c2e0ceec6f1ca5"
    },
    {
      "bytes": 74309,
      "logical_source": "paired_random4b_medmcqa_seed_13",
      "sha256": "cea376481b5ce753c598473cb3755d720b4c3412d5aafb8a6b37e1fc8e599e02"
    },
    {
      "bytes": 75558,
      "logical_source": "paired_random4b_medmcqa_seed_23",
      "sha256": "ec236f3f01f0814c5f8c43ed909df7989628bf95dc4c8cf4ee26a7a9b5a64e47"
    },
    {
      "bytes": 65650,
      "logical_source": "paired_random4b_medmcqa_seed_37",
      "sha256": "61f9743ed5c7cd88b4338055d88de52e9e514809eb2bc017cf68590bf61e4ce8"
    },
    {
      "bytes": 5650,
      "logical_source": "paired_random4b_pubmedqa_seed_13",
      "sha256": "e2e7a7cca45fe5b9c344a2e00a324f3654ddbe05b93b6b0e519c0d80ccdd8caa"
    },
    {
      "bytes": 5820,
      "logical_source": "paired_random4b_pubmedqa_seed_23",
      "sha256": "e4206eda4f0a7f9294b6bd539a5b4e4fbcb8a4e7997116d36a4d9c056fd4b6ba"
    },
    {
      "bytes": 5440,
      "logical_source": "paired_random4b_pubmedqa_seed_37",
      "sha256": "2f9014c7c88ec48e2a61d92db8eb66ba51c6fe82844f1c0f3538dd391f6f8f90"
    },
    {
      "bytes": 20161,
      "logical_source": "paired_rsp_afrimedqa_seed_13",
      "sha256": "3acfc29dcf6d0ba7adbde602afb58a2cfd15a3b3ed8d86b56accfb4e351d08a0"
    },
    {
      "bytes": 19973,
      "logical_source": "paired_rsp_afrimedqa_seed_23",
      "sha256": "9bfd394c7f6c251e15d5b6e17bcd7b388173b2eb3dcda7819b48124c1c69c12f"
    },
    {
      "bytes": 20039,
      "logical_source": "paired_rsp_afrimedqa_seed_37",
      "sha256": "8fee45a3e3bc4b538b024243881d4e21295ea473401ac59a85b9ba53802848ae"
    },
    {
      "bytes": 4119,
      "logical_source": "paired_rsp_medexqa_seed_13",
      "sha256": "29316392d7b45059c344d50a7466d26298edb9f78ed69cac3a19bdaf87a37150"
    },
    {
      "bytes": 4133,
      "logical_source": "paired_rsp_medexqa_seed_23",
      "sha256": "2319de921ebfc2b699f684cec8b80c894c4b46593a5812cc796013a536a1f83d"
    },
    {
      "bytes": 4119,
      "logical_source": "paired_rsp_medexqa_seed_37",
      "sha256": "f50cbb39a7c213bd9cfdef4bc5efd497560f6529c33cc7a1b0fb06c8e98eea4e"
    },
    {
      "bytes": 70812,
      "logical_source": "paired_rsp_medmcqa_seed_13",
      "sha256": "f908d5217e958a04d516b91b05b460e97a1eec591be648a4cf292c27637b31e9"
    },
    {
      "bytes": 66777,
      "logical_source": "paired_rsp_medmcqa_seed_23",
      "sha256": "96e47c80778577ce836b9271ab4762f02e5f6c1aeb38714ed5d15a335e5a5291"
    },
    {
      "bytes": 68155,
      "logical_source": "paired_rsp_medmcqa_seed_37",
      "sha256": "bbc047aa4165698956aea927bbc038a63965b0ef5805c3e14d0980e0c7bb8614"
    },
    {
      "bytes": 2868,
      "logical_source": "paired_rsp_pubmedqa_seed_13",
      "sha256": "0150f960f5c0d9601a8512fa3c7e64b19bd35d15ce681d605aeb2c3a814db06f"
    },
    {
      "bytes": 2860,
      "logical_source": "paired_rsp_pubmedqa_seed_23",
      "sha256": "b72456ef9bba88a501373f35d7212457baabd390207573bda4c4461975e2e749"
    },
    {
      "bytes": 2919,
      "logical_source": "paired_rsp_pubmedqa_seed_37",
      "sha256": "2afaa9a64126a4909c1d28e775e3f606afab0a09d6d557048ecdaee893359306"
    },
    {
      "bytes": 3323,
      "logical_source": "random_results",
      "sha256": "cd05e753dcfd0a50dac681d90d30c36020b225de8f64fd862cdd2b63d283b952"
    },
    {
      "bytes": 5881,
      "logical_source": "temp_results",
      "sha256": "1e6351a38941d04f49e108f6cdde834232004281ffd6e18ed3e4ac752559d8b9"
    }
  ],
  "test_status": "retrospective exploratory reuse; candidate lambda files are dev-only but earlier test results predate the expanded grid"
}


==> anc/supplementary_artifacts/results/five_dataset_paired_summary.json <==
{
  "analysis": "five-dataset mixed-overlap benchmark audit with leakage-filtered MedExpQA test",
  "bootstrap": {
    "hierarchy": "resample eligible test items within dataset and paired branch-seed identifiers; equal dataset weighting",
    "interval": "two-sided 95% percentile",
    "replicates": 10000,
    "rng_seed": 20260904
  },
  "bootstrap_results": {
    "margin": {
      "accuracy_delta": {
        "bootstrap_mean": 0.006868936326621836,
        "ci95_percentile": [
          -0.012957380417931931,
          0.026774194309698476
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.013914709609676643,
        "ci95_percentile": [
          -0.007771889189003201,
          0.036610131717690064
        ]
      }
    },
    "random4b": {
      "accuracy_delta": {
        "bootstrap_mean": 0.014843501186071828,
        "ci95_percentile": [
          -0.004820505309839184,
          0.03540805024071386
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.02083293771916431,
        "ci95_percentile": [
          -0.0003967071818994213,
          0.04370345662196334
        ]
      }
    }
  },
  "datasets": [
    "afrimedqa",
    "medexpqa",
    "medexqa",
    "pubmedqa",
    "medmcqa"
  ],
  "new_training_or_inference": false,
  "point_estimates": {
    "margin": {
      "accuracy_delta": 0.006808998566998991,
      "dataset_deltas": [
        {
          "accuracy_delta": 0.012331838565022402,
          "dataset": "afrimedqa",
          "macro_f1_delta": 0.01020091336817247
        },
        {
          "accuracy_delta": 0.0027548209366391463,
          "dataset": "medexpqa",
          "macro_f1_delta": 0.004815049705361396
        },
        {
          "accuracy_delta": 0.006666666666666599,
          "dataset": "medexqa",
          "macro_f1_delta": 0.006754753616986409
        },
        {
          "accuracy_delta": -0.0033333333333331883,
          "dataset": "pubmedqa",
          "macro_f1_delta": 0.013783656116292897
        },
        {
          "accuracy_delta": 0.015625,
          "dataset": "medmcqa",
          "macro_f1_delta": 0.03427976060206256
        }
      ],
      "macro_f1_delta": 0.013966826681775147,
      "positive_accuracy_datasets": 4,
      "positive_macro_f1_datasets": 5
    },
    "random4b": {
      "accuracy_delta": 0.014911694617328507,
      "dataset_deltas": [
        {
          "accuracy_delta": 0.0018684603886397477,
          "dataset": "afrimedqa",
          "macro_f1_delta": 0.011808644733464824
        },
        {
          "accuracy_delta": 0.03305785123966942,
          "dataset": "medexpqa",
          "macro_f1_delta": 0.03295454139085435
        },
        {
          "accuracy_delta": 0.009999999999999953,
          "dataset": "medexqa",
          "macro_f1_delta": 0.00807010468534014
        },
        {
          "accuracy_delta": -0.009999999999999898,
          "dataset": "pubmedqa",
          "macro_f1_delta": 0.007495245556734198
        },
        {
          "accuracy_delta": 0.039632161458333315,
          "dataset": "medmcqa",
          "macro_f1_delta": 0.04486136493926424
        }
      ],
      "macro_f1_delta": 0.02103798026113155,
      "positive_accuracy_datasets": 4,
      "positive_macro_f1_datasets": 5
    }
  }
}


==> anc/supplementary_artifacts/results/medexpqa_before_after_per_seed.csv <==
method,seed,n_before,n_after,accuracy_before,accuracy_after,macro_f1_before,macro_f1_after
entropy,13,125,121,0.552,0.5537190082644629,0.5308243885009383,0.5353846153846153
entropy,23,125,121,0.528,0.5289256198347108,0.5060432900432901,0.509473024821862
entropy,37,125,121,0.496,0.5041322314049587,0.4551298141995817,0.4644571790927346
random4b,13,125,121,0.456,0.4628099173553719,0.4129235767955054,0.4199703951962016
random4b,23,125,121,0.52,0.5206611570247934,0.5026408010031865,0.506558960768732
random4b,37,125,121,0.528,0.5371900826446281,0.5164409598479449,0.5261767591571151
margin,13,125,121,0.528,0.5371900826446281,0.49488227755761915,0.504223480417388
margin,23,125,121,0.528,0.5289256198347108,0.5024860853432283,0.5063181426669799
margin,37,125,121,0.544,0.5454545454545454,0.5224929158891423,0.5265829670941599
bald,13,125,121,0.536,0.5371900826446281,0.48488687235329697,0.48931464384392476
bald,23,125,121,0.512,0.512396694214876,0.49300369423131574,0.49585666238610654
bald,37,125,121,0.52,0.5206611570247934,0.45301651250180663,0.4561177573965298
batchbald,13,125,121,0.536,0.5371900826446281,0.5105821651863452,0.5144813307631899
batchbald,23,125,121,0.528,0.5454545454545454,0.5208187134502924,0.5364455364455364
batchbald,37,125,121,0.432,0.4380165289256198,0.3999251568104027,0.4062726045883941
noise_stability,13,125,121,0.504,0.5206611570247934,0.468180972542522,0.48406066325110625
noise_stability,23,125,121,0.512,0.512396694214876,0.48185818647912537,0.48650823701620355
noise_stability,37,125,121,0.52,0.5289256198347108,0.48357988916208094,0.49356103356103354
sift,13,125,121,0.504,0.5206611570247934,0.4587005294943059,0.4734011934011934
sift,23,125,121,0.488,0.48760330578512395,0.4533534985911025,0.4557800916817338
sift,37,125,121,0.536,0.5371900826446281,0.5111916264090177,0.5145229825714197
nait,13,125,121,0.552,0.5619834710743802,0.517318766399567,0.5295693590610199
nait,23,125,121,0.528,0.5371900826446281,0.47542666743478146,0.48450193621826027
nait,37,125,121,0.504,0.512396694214876,0.46825545061637097,0.4769722755920739
rsp,13,125,121,0.536,0.5371900826446281,0.5080703560703561,0.5115989880912505
rsp,23,125,121,0.552,0.5454545454545454,0.5333262716539777,0.5281251429109445
rsp,37,125,121,0.528,0.5371900826446281,0.5020803886140813,0.5118456082924168
rsr,13,125,121,0.496,0.5041322314049587,0.45117753155219714,0.46047516911400754
rsr,23,125,121,0.512,0.5206611570247934,0.47815221675721065,0.48769442867569535
rsr,37,125,121,0.488,0.49586776859504134,0.4424776408429659,0.4516639699358005
aslec_drop,13,125,121,0.488,0.49586776859504134,0.45491682753725177,0.4633182795875642
aslec_drop,23,125,121,0.48,0.4793388429752066,0.4562244494781808,0.45847925856425353
aslec_drop,37,125,121,0.512,0.512396694214876,0.48998684210526317,0.49313654079611524
temp,13,125,121,0.512,0.5206611570247934,0.47196060370427,0.48073364603718627
temp,23,125,121,0.48,0.48760330578512395,0.4492296972431166,0.45897435897435895
temp,37,125,121,0.528,0.5454545454545454,0.5052618359409927,0.5194737665181015


==> anc/supplementary_artifacts/results/medexpqa_dev_lambda_per_seed.csv <==
lambda,seed,dev_n_before,dev_n_after,accuracy_before,accuracy_after,macro_f1_before,macro_f1_after
0.0,13,63,61,0.5714285714285714,0.5737704918032787,0.5715835777126099,0.5734471527340796
0.0,23,63,61,0.5714285714285714,0.5573770491803278,0.5888600288600288,0.5746087142991166
0.0,37,63,61,0.5714285714285714,0.5573770491803278,0.5547951565342869,0.5432367149758454
0.25,13,63,61,0.6031746031746031,0.6065573770491803,0.6125388337153044,0.6119080919080919
0.25,23,63,61,0.5873015873015873,0.5901639344262295,0.586283127441664,0.5858214451083721
0.25,37,63,61,0.6031746031746031,0.6065573770491803,0.5843645759924829,0.5841090710056227
448.0,13,63,61,0.6507936507936508,0.6557377049180327,0.6604620417064195,0.6624317711274234
448.0,23,63,61,0.5714285714285714,0.5737704918032787,0.5678235035779793,0.5629978716935239
448.0,37,63,61,0.6031746031746031,0.6065573770491803,0.5974636591478697,0.5985242573994368
512.0,13,63,61,0.5873015873015873,0.5901639344262295,0.5708316837252371,0.5717238833517904
512.0,23,63,61,0.6031746031746031,0.6065573770491803,0.5973160173160174,0.5972873424356985
512.0,37,63,61,0.5714285714285714,0.5737704918032787,0.5600326876188945,0.5578960445239515
576.0,13,63,61,0.5873015873015873,0.5901639344262295,0.5415979672501411,0.54268721121167
576.0,23,63,61,0.5873015873015873,0.5901639344262295,0.5840322425154636,0.5819411506368029
576.0,37,63,61,0.6031746031746031,0.6065573770491803,0.6040634920634921,0.6027912457912458


==> anc/supplementary_artifacts/results/medexpqa_dev_lambda_selection.json <==
{
  "candidate_lambdas": [
    0.0,
    0.25,
    448.0,
    512.0,
    576.0
  ],
  "development_rows_after": 61,
  "development_rows_before": 63,
  "new_training_or_inference": false,
  "selection_rule": "mean development accuracy; then mean Macro-F1; then smaller lambda",
  "winner_after": 448.0,
  "winner_before": 448.0,
  "winner_changed": false
}


==> anc/supplementary_artifacts/results/medexpqa_dev_lambda_summary.csv <==
lambda,accuracy_before_mean,accuracy_before_sd,macro_f1_before_mean,macro_f1_before_sd,accuracy_after_mean,accuracy_after_sd,macro_f1_after_mean,macro_f1_after_sd
0.0,0.5714285714285714,0.0,0.5717462543689752,0.017033018799178488,0.5628415300546448,0.00946475851130535,0.5637641940030139,0.01778680276849877
0.25,0.5978835978835978,0.009164289987136883,0.5943955123831505,0.015741832537450425,0.6010928961748634,0.00946475851130535,0.5939462026740289,0.015578997236969504
448.0,0.6084656084656085,0.03994621394323151,0.6085830681440895,0.04730967796299749,0.6120218579234972,0.041255925875796434,0.6079846334067947,0.05038748976490248
512.0,0.5873015873015873,0.015873015873015872,0.576060129553383,0.019183694968891774,0.5901639344262295,0.016393442622950838,0.5756357567704802,0.019984885614531035
576.0,0.5925925925925926,0.009164289987136885,0.5765645672763656,0.03189529867644008,0.5956284153005464,0.00946475851130535,0.5758065358799063,0.03051800889388693


==> anc/supplementary_artifacts/results/medexpqa_overlap_rows.csv <==
relation,question_key_sha256,split,row_index,uid_sha256,rows_for_key_in_split
pool_dev,3d3a2edb92dadeeb1312d1a5e64dd613a1eb14404065188413283bfda8dbf313,pool,433,8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,1
pool_dev,3d3a2edb92dadeeb1312d1a5e64dd613a1eb14404065188413283bfda8dbf313,dev,19,a27a5e4bbbedfe4c15b9071f78784fc79e1b0360dce4e51c5ccc532d10bdde7d,1
pool_dev,515a6b92aec1a3550a13e4b9391c676bcd8e94cb52de9370a5b4bc24d845e642,pool,317,601eacaef09af7a9c8b644e50460ff5a0193eb280a9e24a3cfb04f9edca890fd,1
pool_dev,515a6b92aec1a3550a13e4b9391c676bcd8e94cb52de9370a5b4bc24d845e642,dev,25,6a08c6cddfd1e0001905aeb0f0c90a94a637700513573445f77a30fb897b1934,1
pool_test,6bc044534a87546edcdb90ffddd1d29f84ba00ca44e15b1a09abc2124fe37d75,pool,259,a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf,1
pool_test,6bc044534a87546edcdb90ffddd1d29f84ba00ca44e15b1a09abc2124fe37d75,test,41,166beeeec30b5d93ba133ed6af73ba88e6594d7410b5fe7b32caa5d4abddecb2,1
pool_test,d41282790f9f84755d293fd38db905a7da8d70e1545a14ca3069db05ba8de417,pool,50,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,1
pool_test,d41282790f9f84755d293fd38db905a7da8d70e1545a14ca3069db05ba8de417,test,25,1998f20a29df5798e89e513b90936c4409e047120a75e67cb236c0af0acf5ebe,1
pool_test,2f90e5d730df5373009dbf4f49b750b5d39eeb1d09f90c0ed4e5213761151ff2,pool,175,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04,1
pool_test,2f90e5d730df5373009dbf4f49b750b5d39eeb1d09f90c0ed4e5213761151ff2,test,84,e11a3702590bfdb5d605e525ce5ddb06cd1cda7eff1f68e6b7e3dc0c84d853a7,1
pool_test,f1369bf27456c58f46fdf5d7a790de1ebfad9364686dd585f9ebf603ff3c76c0,pool,136,c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e,2
pool_test,f1369bf27456c58f46fdf5d7a790de1ebfad9364686dd585f9ebf603ff3c76c0,pool,230,8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,2
pool_test,f1369bf27456c58f46fdf5d7a790de1ebfad9364686dd585f9ebf603ff3c76c0,test,4,f67b4eb20d9e6bea7307d82f554c587a5a6b22db07273742f6b03899821a6634,1


==> anc/supplementary_artifacts/results/medexpqa_overlap_summary.json <==
{
  "cross_split": {
    "dev_test": {
      "dev_row_count": 0,
      "key_count": 0,
      "test_row_count": 0
    },
    "pool_dev": {
      "dev_row_count": 2,
      "key_count": 2,
      "pool_row_count": 2
    },
    "pool_test": {
      "key_count": 4,
      "pool_row_count": 5,
      "test_row_count": 4
    }
  },
  "dev_filter_rule": "remove every development row whose normalized question occurs in the acquisition pool",
  "dev_removed_row_indices": [
    19,
    25
  ],
  "dev_removed_uid_sha256": [
    "a27a5e4bbbedfe4c15b9071f78784fc79e1b0360dce4e51c5ccc532d10bdde7d",
    "6a08c6cddfd1e0001905aeb0f0c90a94a637700513573445f77a30fb897b1934"
  ],
  "dev_rows_after": 61,
  "dev_rows_before": 63,
  "normalization": "lowercase(strip(collapse_whitespace(safe_text(question))))",
  "test_filter_rule": "remove every test row whose normalized question occurs in the acquisition pool",
  "test_removed_row_indices": [
    4,
    25,
    41,
    84
  ],
  "test_removed_uid_sha256": [
    "f67b4eb20d9e6bea7307d82f554c587a5a6b22db07273742f6b03899821a6634",
    "1998f20a29df5798e89e513b90936c4409e047120a75e67cb236c0af0acf5ebe",
    "166beeeec30b5d93ba133ed6af73ba88e6594d7410b5fe7b32caa5d4abddecb2",
    "e11a3702590bfdb5d605e525ce5ddb06cd1cda7eff1f68e6b7e3dc0c84d853a7"
  ],
  "test_rows_after": 121,
  "test_rows_before": 125,
  "within_split_duplicates": {
    "dev": {
      "duplicate_key_count": 0,
      "excess_row_count": 0,
      "implicated_row_count": 0
    },
    "pool": {
      "duplicate_key_count": 9,
      "excess_row_count": 10,
      "implicated_row_count": 19
    },
    "test": {
      "duplicate_key_count": 1,
      "excess_row_count": 1,
      "implicated_row_count": 2
    }
  },
  "within_test_duplicates_not_removed": true
}


==> anc/supplementary_artifacts/results/medexpqa_selected_overlap_audit.csv <==
method,seed,selected_items,pool_dev_overlap_selected,pool_test_overlap_selected,union_overlap_selected,affected_selected_uid_sha256,selected_order_sha256
entropy,13,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,d57f301213704ce9fa1d601bbe3549194c67a71f8be521456c172df0fa03e207
entropy,23,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,d57f301213704ce9fa1d601bbe3549194c67a71f8be521456c172df0fa03e207
entropy,37,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,d57f301213704ce9fa1d601bbe3549194c67a71f8be521456c172df0fa03e207
random4b,13,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,e4b9024f511df28580de072898a11af15ffc4093ff234a88446ef94e4357455c
random4b,23,128,0,1,1,8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,feb2a82ca1a8eaaecd5922080942582b9b238ca04a604aaef96a0625e0d30862
random4b,37,128,2,3,5,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;601eacaef09af7a9c8b644e50460ff5a0193eb280a9e24a3cfb04f9edca890fd;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,58c1ed1c02293cc26ece573ab64fe018b978d362ab57ef2ea12f1d1947790e05
margin,13,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,078a1b960f32fc784af99795a6918a80647489c8b1f4cd2065dc409738eae361
margin,23,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,078a1b960f32fc784af99795a6918a80647489c8b1f4cd2065dc409738eae361
margin,37,128,1,2,3,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,078a1b960f32fc784af99795a6918a80647489c8b1f4cd2065dc409738eae361
bald,13,128,0,3,3,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,013ac96e723787df0dc9f2dd46bc2a1f36bc9a402e02ee330ef12adda98b759e
bald,23,128,0,4,4,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,3bfefd35f24920237c405222473dd6b152ea47f5277f866df22d2f8998bae0ac
bald,37,128,1,4,5,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,22e6ef3a9e8ec95b6e94b4fdf3ba8548bf13919acc4200f51f201f43f13158bb
batchbald,13,128,0,4,4,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e,ca93b823c0a4ab8cf2b867ab7fa87a3418e9e92100c2110ce6e02a7adea4e7b7
batchbald,23,128,0,2,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,c836cddeecef83669c12033dd3fb34d2151222c538121a1c64981cd90f5b65f6
batchbald,37,128,0,2,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;c2cc05ca026616ea2cb94d0fc7d972c1f4bb2e6368bd2bbe385857ffb66efc2e,22a1609c0eb95b6b88e2bcb272eab56d1d6867c64ac81c1a945af9dbcf46b2fe
noise_stability,13,128,0,2,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,66c7966157fa4ecd50a75bc15bdb8ec3c3b251bbb1dcf24ec09d8a5d9ac792c8
noise_stability,23,128,0,2,2,a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,d3b6d9cf0703255e9286c8f0f2c0e57764dfd34d525a07ad3d3015192e02d3bb
noise_stability,37,128,0,2,2,a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,be124c5874cfa672e37c17ff6f281385c3d13aa4c6176d8c0500f8b8f091e580
sift,13,128,1,1,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,8e0961b1b921b587bf048903fdc6512aec09684e1cbffe2efa0f69b951b7dff8
sift,23,128,1,1,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,8e0961b1b921b587bf048903fdc6512aec09684e1cbffe2efa0f69b951b7dff8
sift,37,128,1,1,2,842e32e4f2a0fce6f8b1d9a9c1d38a35efa0f74209e8cafae0c28b0377a59a04;8e2fe47cd5bb665c5990182f5f3ffd34703be3552b7890d8ebf79fdff5e7ae7c,8e0961b1b921b587bf048903fdc6512aec09684e1cbffe2efa0f69b951b7dff8
nait,13,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,ab7a5439cce11b39237344043d60ce793ff86e77f86c8020f006d30d62975542
nait,23,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,ab7a5439cce11b39237344043d60ce793ff86e77f86c8020f006d30d62975542
nait,37,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,ab7a5439cce11b39237344043d60ce793ff86e77f86c8020f006d30d62975542
rsp,13,128,0,3,3,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,03b156efb1393f9c2fe1b573af363c13148c726b9c74b4de784eacaf9e8ee27c
rsp,23,128,0,3,3,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,03b156efb1393f9c2fe1b573af363c13148c726b9c74b4de784eacaf9e8ee27c
rsp,37,128,0,3,3,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf;8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,03b156efb1393f9c2fe1b573af363c13148c726b9c74b4de784eacaf9e8ee27c
rsr,13,128,0,2,2,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf,d9ee315a2c251c8a98417f74088ef632fe476b4a0eab5e0d8c05d04738a3cec9
rsr,23,128,0,2,2,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf,d9ee315a2c251c8a98417f74088ef632fe476b4a0eab5e0d8c05d04738a3cec9
rsr,37,128,0,2,2,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9;a0931b1d8b68b76533cc36db126898ddb72a39744d9139fdb9aea57d63fd60bf,d9ee315a2c251c8a98417f74088ef632fe476b4a0eab5e0d8c05d04738a3cec9
aslec_drop,13,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,9cfc7730d3c7cc4e7547cdf400d5a071b03bc92936e1cff901920a9e44a00d7b
aslec_drop,23,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,9cfc7730d3c7cc4e7547cdf400d5a071b03bc92936e1cff901920a9e44a00d7b
aslec_drop,37,128,0,1,1,d88aac3d5ce10bad4d83aa6a34a63f5cdd30d72508ab7c17f5e568f75f59d9d9,9cfc7730d3c7cc4e7547cdf400d5a071b03bc92936e1cff901920a9e44a00d7b
temp,13,128,0,1,1,8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,59ba19ca043a0e96399c7df757f914a657ea71eabef8bc6bdff72179b091e3aa
temp,23,128,0,1,1,8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,a733db02808a331a1d137c8ef83612dafdf4a311154e3d141e20533c68059e58
temp,37,128,0,1,1,8e6cdf9d76f5e4f61be9b8f74cc95de0b29a541994509f8bc6a1a14b2ae1256f,748a170b7d08e1788f6edf077f3db672635ed77fcae9fb2c6da59f0cac95d0f6


==> anc/supplementary_artifacts/results/three_dataset_method_summary.csv <==
method,accuracy_mean,accuracy_sd,macro_f1_mean,macro_f1_sd
entropy,0.5063932434825219,0.014905907012202234,0.48531590107366646,0.02038379835130908
random4b,0.5112069945274186,0.013491411114781257,0.49257993320286303,0.01560322481217893
margin,0.5189313230140787,0.01767847305539889,0.5029341245759095,0.014314781307050791
bald,0.5145317833862473,0.008274238257098058,0.48676697169902083,0.0033277643404570297
batchbald,0.5049040548164071,0.020337751701253102,0.4875119625164974,0.02199326097576702
noise_stability,0.4931700618084638,0.0178831552564247,0.4658532868179204,0.02069918488985689
sift,0.4974670471531459,0.009492740127758295,0.47732256686116137,0.01267473078488003
nait,0.5175685925706309,0.02191336219883019,0.4863473457715444,0.025512651653082224
rsp,0.526182431736855,0.010997111116103912,0.5101910301394162,0.012774237600359716
rsr,0.5127466058876576,0.007378334062962072,0.4864310327864103,0.011690841656205462
aslec_drop,0.5040660374639175,0.008414964889488048,0.48829921222687306,0.0056904925444947975
temp,0.5164495958360614,0.010298798900576092,0.49194676207068455,0.009897870267982431


==> anc/supplementary_artifacts/results/three_dataset_paired_summary.json <==
{
  "analysis": "descriptive sensitivity restricted to study tests not directly reconstructed from documented MedGemma post-training source training collections",
  "bootstrap": {
    "hierarchy": "resample eligible test items within dataset and paired branch-seed identifiers; equal dataset weighting",
    "interval": "two-sided 95% percentile",
    "replicates": 10000,
    "rng_seed": 20260904
  },
  "bootstrap_results": {
    "margin": {
      "accuracy_delta": {
        "bootstrap_mean": 0.007243393941452851,
        "ci95_percentile": [
          -0.022306665307786393,
          0.03739491583177885
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.007069396304046564,
        "ci95_percentile": [
          -0.023944316725499706,
          0.03848986411400029
        ]
      }
    },
    "random4b": {
      "accuracy_delta": {
        "bootstrap_mean": 0.014944324605615884,
        "ci95_percentile": [
          -0.014726232977965556,
          0.046014565240665946
        ]
      },
      "macro_f1_delta": {
        "bootstrap_mean": 0.017496017959095223,
        "ci95_percentile": [
          -0.014687136848169899,
          0.05116531469371547
        ]
      }
    }
  },
  "datasets": [
    "afrimedqa",
    "medexpqa",
    "medexqa"
  ],
  "new_training_or_inference": false,
  "not_claimed_clean_or_contamination_free": true,
  "point_estimates": {
    "margin": {
      "accuracy_delta": 0.007251108722776049,
      "dataset_deltas": [
        {
          "accuracy_delta": 0.012331838565022402,
          "dataset": "afrimedqa",
          "macro_f1_delta": 0.01020091336817247
        },
        {
          "accuracy_delta": 0.0027548209366391463,
          "dataset": "medexpqa",
          "macro_f1_delta": 0.004815049705361396
        },
        {
          "accuracy_delta": 0.006666666666666599,
          "dataset": "medexqa",
          "macro_f1_delta": 0.006754753616986409
        }
      ],
      "macro_f1_delta": 0.007256905563506759,
      "positive_accuracy_datasets": 3,
      "positive_macro_f1_datasets": 3
    },
    "random4b": {
      "accuracy_delta": 0.014975437209436374,
      "dataset_deltas": [
        {
          "accuracy_delta": 0.0018684603886397477,
          "dataset": "afrimedqa",
          "macro_f1_delta": 0.011808644733464824
        },
        {
          "accuracy_delta": 0.03305785123966942,
          "dataset": "medexpqa",
          "macro_f1_delta": 0.03295454139085435
        },
        {
          "accuracy_delta": 0.009999999999999953,
          "dataset": "medexqa",
          "macro_f1_delta": 0.00807010468534014
        }
      ],
      "macro_f1_delta": 0.017611096936553106,
      "positive_accuracy_datasets": 3,
      "positive_macro_f1_datasets": 3
    }
  }
}


==> anc/supplementary_artifacts/results/updated_per_seed_results.csv <==
method,dataset,seed,accuracy,macro_f1,n_test
entropy,afrimedqa,13,0.4876681614349776,0.45229317796071467,892
entropy,afrimedqa,23,0.4899103139013453,0.45929457980328525,892
entropy,afrimedqa,37,0.48318385650224216,0.4381368007080845,892
entropy,medexpqa,13,0.5537190082644629,0.5353846153846153,121
entropy,medexpqa,23,0.5289256198347108,0.509473024821862,121
entropy,medexpqa,37,0.5041322314049587,0.4644571790927346,121
entropy,medexqa,13,0.52,0.5194669905802289,200
entropy,medexqa,23,0.505,0.5036961318795431,200
entropy,medexqa,37,0.485,0.48564060943192977,200
entropy,pubmedqa,13,0.69,0.4856060606060606,200
entropy,pubmedqa,23,0.69,0.4899249469734051,200
entropy,pubmedqa,37,0.68,0.48123781676413263,200
entropy,medmcqa,13,0.371826171875,0.33702359748505595,4096
entropy,medmcqa,23,0.33740234375,0.25489725071092684,4096
entropy,medmcqa,37,0.368896484375,0.31411749152187457,4096
random4b,afrimedqa,13,0.531390134529148,0.5012406938134948,892
random4b,afrimedqa,23,0.5280269058295964,0.4951708705680777,892
random4b,afrimedqa,37,0.5257847533632287,0.49183138445029095,892
random4b,medexpqa,13,0.4628099173553719,0.4199703951962016,121
random4b,medexpqa,23,0.5206611570247934,0.506558960768732,121
random4b,medexpqa,37,0.5371900826446281,0.5261767591571151,121
random4b,medexqa,13,0.53,0.5275631111755513,200
random4b,medexqa,23,0.45,0.45097199928660603,200
random4b,medexqa,37,0.515,0.513735224409698,200
random4b,pubmedqa,13,0.71,0.5002493224932248,200
random4b,pubmedqa,23,0.72,0.5080645161290323,200
random4b,pubmedqa,37,0.7,0.49084153005464487,200
random4b,medmcqa,13,0.331298828125,0.32414223837741435,4096
random4b,medmcqa,23,0.378173828125,0.3335130365898888,4096
random4b,medmcqa,37,0.3515625,0.32660238370875244,4096
margin,afrimedqa,13,0.5347533632286996,0.5155055765806515,892
margin,afrimedqa,23,0.4977578475336323,0.47399850099087437,892
margin,afrimedqa,37,0.5213004484304933,0.5035620653562146,892
margin,medexpqa,13,0.5371900826446281,0.504223480417388,121
margin,medexpqa,23,0.5289256198347108,0.5063181426669799,121
margin,medexpqa,37,0.5454545454545454,0.5265829670941599,121
margin,medexqa,13,0.545,0.5384953160126775,200
margin,medexqa,23,0.51,0.5072841698383738,200
margin,medexqa,37,0.45,0.45043690222586524,200
margin,pubmedqa,13,0.705,0.49491598915989155,200
margin,pubmedqa,23,0.7,0.4945695501371849,200
margin,pubmedqa,37,0.705,0.4908045977011494,200
margin,medmcqa,13,0.37646484375,0.3407478304675195,4096
margin,medmcqa,23,0.364990234375,0.31230642379536744,4096
margin,medmcqa,37,0.3916015625,0.3629482174247737,4096
bald,afrimedqa,13,0.5190582959641256,0.47593484146804493,892
bald,afrimedqa,23,0.5246636771300448,0.48192023610317714,892
bald,afrimedqa,37,0.5168161434977578,0.48716955783738325,892
bald,medexpqa,13,0.5371900826446281,0.48931464384392476,121
bald,medexpqa,23,0.512396694214876,0.49585666238610654,121
bald,medexpqa,37,0.5206611570247934,0.4561177573965298,121
bald,medexqa,13,0.51,0.5059167969513387,200
bald,medexqa,23,0.48,0.4804265971532605,200
bald,medexqa,37,0.51,0.508245652151422,200
bald,pubmedqa,13,0.695,0.5316695480506439,200
bald,pubmedqa,23,0.695,0.49088920143772463,200
bald,pubmedqa,37,0.7,0.49116161616161613,200
bald,medmcqa,13,0.378173828125,0.336703485281145,4096
bald,medmcqa,23,0.388916015625,0.36504343712997117,4096
bald,medmcqa,37,0.3798828125,0.36763108063440264,4096
batchbald,afrimedqa,13,0.5302690582959642,0.49581798643240427,892
batchbald,afrimedqa,23,0.5269058295964125,0.4924739044157588,892
batchbald,afrimedqa,37,0.5213004484304933,0.4962411125586187,892
batchbald,medexpqa,13,0.5371900826446281,0.5144813307631899,121
batchbald,medexpqa,23,0.5454545454545454,0.5364455364455364,121
batchbald,medexpqa,37,0.4380165289256198,0.4062726045883941,121
batchbald,medexqa,13,0.48,0.48050055617352616,200
batchbald,medexqa,23,0.48,0.4807559160126458,200
batchbald,medexqa,37,0.485,0.4846187152584028,200
batchbald,pubmedqa,13,0.71,0.5139233335712247,200
batchbald,pubmedqa,23,0.7,0.4948106298388784,200
batchbald,pubmedqa,37,0.7,0.4938150187953492,200
batchbald,medmcqa,13,0.351318359375,0.31649458427262384,4096
batchbald,medmcqa,23,0.368896484375,0.3209267441389837,4096
batchbald,medmcqa,37,0.372802734375,0.34470283663024887,4096
noise_stability,afrimedqa,13,0.5033632286995515,0.46892502863985674,892
noise_stability,afrimedqa,23,0.5033632286995515,0.44996716270910875,892
noise_stability,afrimedqa,37,0.4798206278026906,0.4268849132188799,892
noise_stability,medexpqa,13,0.5206611570247934,0.48406066325110625,121
noise_stability,medexpqa,23,0.512396694214876,0.48650823701620355,121
noise_stability,medexpqa,37,0.5289256198347108,0.49356103356103354,121
noise_stability,medexqa,13,0.46,0.45966289390202436,200
noise_stability,medexqa,23,0.515,0.514247215200637,200
noise_stability,medexqa,37,0.415,0.4088624338624338,200
noise_stability,pubmedqa,13,0.68,0.47078731334751095,200
noise_stability,pubmedqa,23,0.695,0.5067395264116575,200
noise_stability,pubmedqa,37,0.695,0.5375042735042735,200
noise_stability,medmcqa,13,0.3671875,0.3472004917181996,4096
noise_stability,medmcqa,23,0.421142578125,0.4053005813080073,4096
noise_stability,medmcqa,37,0.390625,0.3612962394493278,4096
sift,afrimedqa,13,0.5011210762331838,0.47575358403225987,892
sift,afrimedqa,23,0.5347533632286996,0.5135274675027214,892
sift,afrimedqa,37,0.5358744394618834,0.505717103919924,892
sift,medexpqa,13,0.5206611570247934,0.4734011934011934,121
sift,medexpqa,23,0.48760330578512395,0.4557800916817338,121
sift,medexpqa,37,0.5371900826446281,0.5145229825714197,121
sift,medexqa,13,0.445,0.4452553428576509,200
sift,medexqa,23,0.465,0.46174349232293344,200
sift,medexqa,37,0.45,0.45020184346061576,200
sift,pubmedqa,13,0.705,0.4959326251315915,200
sift,pubmedqa,23,0.69,0.5040996885244117,200
sift,pubmedqa,37,0.68,0.4815384299977448,200
sift,medmcqa,13,0.4267578125,0.40237378644481736,4096
sift,medmcqa,23,0.347900390625,0.2849815744004633,4096
sift,medmcqa,37,0.3505859375,0.2866107820317529,4096
nait,afrimedqa,13,0.5112107623318386,0.462860532367928,892
nait,afrimedqa,23,0.47085201793721976,0.4088075272899073,892
nait,afrimedqa,37,0.5044843049327354,0.4594071665637154,892
nait,medexpqa,13,0.5619834710743802,0.5295693590610199,121
nait,medexpqa,23,0.5371900826446281,0.48450193621826027,121
nait,medexpqa,37,0.512396694214876,0.4769722755920739,121
nait,medexqa,13,0.555,0.5506970356043313,200
nait,medexqa,23,0.5,0.5001241144326761,200
nait,medexqa,37,0.505,0.5041861648139883,200
nait,pubmedqa,13,0.55,0.2640608875128999,200
nait,pubmedqa,23,0.535,0.23235613463626492,200
nait,pubmedqa,37,0.535,0.23235613463626492,200
nait,medmcqa,13,0.361328125,0.3126630104977098,4096
nait,medmcqa,23,0.37060546875,0.3418395528541928,4096
nait,medmcqa,37,0.3505859375,0.29749508092413646,4096
rsp,afrimedqa,13,0.5291479820627802,0.5140260554902317,892
rsp,afrimedqa,23,0.5504484304932735,0.528705744751189,892
rsp,afrimedqa,37,0.5112107623318386,0.4809370827908369,892
rsp,medexpqa,13,0.5371900826446281,0.5115989880912505,121
rsp,medexpqa,23,0.5454545454545454,0.5281251429109445,121
rsp,medexpqa,37,0.5371900826446281,0.5118456082924168,121
rsp,medexqa,13,0.5,0.5002703009156386,200
rsp,medexqa,23,0.52,0.5141890714164926,200
rsp,medexqa,37,0.505,0.5020212765957447,200
rsp,pubmedqa,13,0.685,0.48290243642940744,200
rsp,pubmedqa,23,0.71,0.4987987289777571,200
rsp,pubmedqa,37,0.705,0.5399399399399399,200
rsp,medmcqa,13,0.391845703125,0.3745142561733559,4096
rsp,medmcqa,23,0.40625,0.3830385608799215,4096
rsp,medmcqa,37,0.3818359375,0.3612889364405709,4096
rsr,afrimedqa,13,0.46524663677130046,0.4340155641281977,892
rsr,afrimedqa,23,0.531390134529148,0.502559464795705,892
rsr,afrimedqa,37,0.5224215246636771,0.4759124349530163,892
rsr,medexpqa,13,0.5041322314049587,0.46047516911400754,121
rsr,medexpqa,23,0.5206611570247934,0.48769442867569535,121
rsr,medexpqa,37,0.49586776859504134,0.4516639699358005,121
rsr,medexqa,13,0.565,0.5592754839992695,200
rsr,medexqa,23,0.51,0.506547029115251,200
rsr,medexqa,37,0.5,0.49973575036075035,200
rsr,pubmedqa,13,0.7,0.49145880574452,200
rsr,pubmedqa,23,0.68,0.4858529028049576,200
rsr,pubmedqa,37,0.69,0.48459419368510276,200
rsr,medmcqa,13,0.369873046875,0.35967655495734424,4096
rsr,medmcqa,23,0.3740234375,0.32927517274832935,4096
rsr,medmcqa,37,0.367431640625,0.3164619197834714,4096
aslec_drop,afrimedqa,13,0.5134529147982063,0.4908793713489413,892
aslec_drop,afrimedqa,23,0.5403587443946188,0.5172145992839979,892
aslec_drop,afrimedqa,37,0.5201793721973094,0.49109609157424544,892
aslec_drop,medexpqa,13,0.49586776859504134,0.4633182795875642,121
aslec_drop,medexpqa,23,0.4793388429752066,0.45847925856425353,121
aslec_drop,medexpqa,37,0.512396694214876,0.49313654079611524,121
aslec_drop,medexqa,13,0.525,0.5239934164406108,200
aslec_drop,medexqa,23,0.465,0.4699515538225216,200
aslec_drop,medexqa,37,0.485,0.4866237986236073,200
aslec_drop,pubmedqa,13,0.73,0.5369433106575964,200
aslec_drop,pubmedqa,23,0.705,0.5514529778853691,200
aslec_drop,pubmedqa,37,0.715,0.5063916236912017,200
aslec_drop,medmcqa,13,0.374755859375,0.34906702305194204,4096
aslec_drop,medmcqa,23,0.377197265625,0.36761082499579356,4096
aslec_drop,medmcqa,37,0.361083984375,0.30806802920574533,4096
temp,afrimedqa,13,0.5302690582959642,0.4968076732266787,892
temp,afrimedqa,23,0.507847533632287,0.463921977074205,892
temp,afrimedqa,37,0.5112107623318386,0.4676558244193532,892
temp,medexpqa,13,0.5206611570247934,0.48073364603718627,121
temp,medexpqa,23,0.48760330578512395,0.45897435897435895,121
temp,medexpqa,37,0.5454545454545454,0.5194737665181015,121
temp,medexqa,13,0.525,0.5235517482855212,200
temp,medexqa,23,0.52,0.5202319104233357,200
temp,medexqa,37,0.5,0.4961699536774204,200
temp,pubmedqa,13,0.695,0.5364653333200199,200
temp,pubmedqa,23,0.71,0.498937583001328,200
temp,pubmedqa,37,0.705,0.49702094945223907,200
temp,medmcqa,13,0.3740234375,0.2960698259678605,4096
temp,medmcqa,23,0.379150390625,0.3320642638682319,4096
temp,medmcqa,37,0.36474609375,0.32403578581601633,4096


==> anc/supplementary_artifacts/results/updated_summary_results.csv <==
method,dataset,n_test,accuracy_mean,accuracy_sd,macro_f1_mean,macro_f1_sd
entropy,afrimedqa,892,0.48692077727952165,0.0034249444655873344,0.44990818615736144,0.010778638294649062
entropy,medexpqa,121,0.5289256198347108,0.024793388429752095,0.5031049397664039,0.035889966358160066
entropy,medexqa,200,0.5033333333333333,0.017559422921421246,0.5029345772972339,0.016926044707310666
entropy,pubmedqa,200,0.6866666666666666,0.005773502691896199,0.4855896081145328,0.0043435884740122095
entropy,medmcqa,4096,0.359375,0.019085177081243236,0.30201277990595243,0.042380151499193656
entropy,mean_across_datasets,,0.5130442794228465,0.010483672944067084,0.448710018248297,0.015309911458624854
random4b,afrimedqa,892,0.5284005979073244,0.0028213133166183455,0.4960809829439545,0.004770220547905716
random4b,medexpqa,121,0.5068870523415978,0.03905632748969097,0.4842353717073496,0.05651287382433858
random4b,medexqa,200,0.49833333333333335,0.04252450274057692,0.49742344495728513,0.04081795213842009
random4b,pubmedqa,200,0.71,0.010000000000000009,0.49971845622563404,0.008623756523417436
random4b,medmcqa,4096,0.3536783854166667,0.023509022407840505,0.3280858862253519,0.004858348440807446
random4b,mean_across_datasets,,0.5194598737997844,0.006404293878097521,0.461108828411915,0.007848538704851851
margin,afrimedqa,892,0.5179372197309418,0.018725664897410413,0.4976887143092468,0.021367768259566957
margin,medexpqa,121,0.5371900826446281,0.008264462809917328,0.5123748633928425,0.01234907124343793
margin,medexqa,200,0.5016666666666667,0.04804511768466526,0.49873879602563886,0.04464682093791107
margin,pubmedqa,200,0.7033333333333333,0.0028867513459481316,0.49343004566607535,0.002280293349881437
margin,medmcqa,4096,0.377685546875,0.013347594660973286,0.3386674905625536,0.025384910401476463
margin,mean_across_datasets,,0.5275625698501138,0.01056026101688985,0.46817998199127137,0.010005963956185237
bald,afrimedqa,892,0.5201793721973094,0.0040420978424484,0.4816748784695351,0.005621375565745398
bald,medexpqa,121,0.5234159779614325,0.012624175468197912,0.4804296878755204,0.021307322083335925
bald,medexqa,200,0.5,0.017320508075688787,0.4981963487520071,0.015433047189282031
bald,pubmedqa,200,0.6966666666666667,0.0028867513459481316,0.5045734552166615,0.02346630004061763
bald,medmcqa,4096,0.38232421875,0.005772260946062934,0.3564593343485063,0.017157918113972208
bald,mean_across_datasets,,0.5245172471150817,0.00393249383337611,0.4642667409324461,0.0031762438353467397
batchbald,afrimedqa,892,0.5261584454409567,0.004530775655075547,0.4948443344689273,0.0020637254922577526
batchbald,medexpqa,121,0.5068870523415977,0.05978659618239863,0.4857331572657067,0.06968565961983926
batchbald,medexqa,200,0.48166666666666663,0.002886751345948131,0.4819583958148583,0.0023074394505890375
batchbald,pubmedqa,200,0.7033333333333333,0.005773502691896262,0.5008496607351508,0.011333071137428796
batchbald,medmcqa,4096,0.3643391927083333,0.011444268119301396,0.3273747216806188,0.015169333737871861
batchbald,mean_across_datasets,,0.5164769380981776,0.011372900580479404,0.45815205399305237,0.011285179147510139
noise_stability,afrimedqa,892,0.49551569506726456,0.013592326965226591,0.44859236818928183,0.02105374957415124
noise_stability,medexpqa,121,0.5206611570247933,0.008264462809917383,0.48804331127611444,0.004932707040157332
noise_stability,medexqa,200,0.4633333333333334,0.050083264004389075,0.4609241809883651,0.05270371114315244
noise_stability,pubmedqa,200,0.69,0.00866025403784433,0.5050103710878141,0.03339207505891546
noise_stability,medmcqa,4096,0.3929850260416667,0.027054849954430017,0.37126577082517825,0.030305919710123776
noise_stability,mean_across_datasets,,0.5124990422934116,0.014782011050904553,0.45476720047335073,0.015404633387743255
sift,afrimedqa,892,0.523916292974589,0.01974919321632861,0.4983327184849684,0.019940246470367143
sift,medexpqa,121,0.5151515151515151,0.02524835093639582,0.4812347558847823,0.03014473973030129
sift,medexqa,200,0.45333333333333337,0.010408329997330672,0.4524002262137334,0.008461053908602518
sift,pubmedqa,200,0.6916666666666668,0.012583057392117876,0.4938569145512493,0.011422960535114471
sift,medmcqa,4096,0.3750813802083333,0.04477324291695725,0.3246553809590112,0.06731104287424616
sift,mean_across_datasets,,0.5118298376668875,0.007389928353786672,0.45009599921874893,0.007544867909378733
nait,afrimedqa,892,0.4955156950672646,0.021622535338549225,0.4436917420738502,0.030259920103391257
nait,medexpqa,121,0.5371900826446282,0.024793388429752095,0.4970145236237847,0.02844357449487465
nait,medexqa,200,0.52,0.030413812651491123,0.5183357716169985,0.028099174693724676
nait,pubmedqa,200,0.54,0.008660254037844393,0.24292438559514326,0.018304747607915773
nait,medmcqa,4096,0.36083984375,0.01001869361752109,0.317332548092013,0.0225380008806759
nait,mean_across_datasets,,0.4907091242923786,0.014904428236990225,0.40385979420035795,0.01741832268862025
rsp,afrimedqa,892,0.5302690582959642,0.019642842452842164,0.5078896276774193,0.024468409758237088
rsp,medexpqa,121,0.5399449035812672,0.00477148982801342,0.517189913098204,0.009470989582614555
rsp,medexqa,200,0.5083333333333333,0.010408329997330672,0.5054935496426253,0.0075812632949879164
rsp,pubmedqa,200,0.7000000000000001,0.013228756555322902,0.5072137017823682,0.029435149518140028
rsp,medmcqa,4096,0.393310546875,0.012272772194879693,0.37294725116461613,0.010959159152793642
rsp,mean_across_datasets,,0.534371568417113,0.010447580688891353,0.48214680867304655,0.007406019357558034
rsr,afrimedqa,892,0.5063527653213752,0.035880277925501164,0.47082915462563973,0.03455352925309219
rsr,medexpqa,121,0.5068870523415979,0.012624175468197925,0.4666111892418345,0.01878261287756949
rsr,medexqa,200,0.525,0.03499999999999997,0.5218527544917569,0.03258748060854379
rsr,pubmedqa,200,0.69,0.009999999999999953,0.4873019674115268,0.0036545267623979472
rsr,medmcqa,4096,0.3704427083333333,0.0033326164110421986,0.3351378824963816,0.022195826127791755
rsr,mean_across_datasets,,0.5197365051992613,0.004149075882623285,0.45634658965342795,0.00926970965280004
aslec_drop,afrimedqa,892,0.5246636771300449,0.014002237664570396,0.49973002073572825,0.015142476916672984
aslec_drop,medexpqa,121,0.4958677685950413,0.016528925619834683,0.47164469298264433,0.01876908822889531
aslec_drop,medexqa,200,0.4916666666666667,0.030550504633038936,0.4935229229622466,0.0276736185976484
aslec_drop,pubmedqa,200,0.7166666666666667,0.012583057392117928,0.5315959707447223,0.023001672625287756
aslec_drop,medmcqa,4096,0.3710123697916667,0.008684454148407617,0.3415819590844937,0.030468931218069366
aslec_drop,mean_across_datasets,,0.5199754297700171,0.007298049920024994,0.46761511330196703,0.009138351543448041
temp,afrimedqa,892,0.5164424514200299,0.012091696328373293,0.4761284915734123,0.01800574406643083
temp,medexpqa,121,0.5179063360881543,0.029023839539539215,0.48639392384321556,0.030644308393517946
temp,medexqa,200,0.515,0.013228756555322964,0.5133178707954258,0.014943012647129977
temp,pubmedqa,200,0.7033333333333333,0.00763762615825974,0.5108079552578623,0.022240597065023605
temp,medmcqa,4096,0.3726399739583333,0.007301124615025027,0.3173899585507029,0.018895109287093585
temp,mean_across_datasets,,0.5250644189599701,0.0040396507170561485,0.4608076400041237,0.005950068414633235


==> anc/transport_manifest.json <==
{
  "purpose": "Lossless transport of NPZ archives; no scientific data changes.",
  "reason": "arXiv recursively unpacked NPZ ZIP members into shared paths.",
  "encoding": "RFC 4648 Base64, ASCII text with line breaks",
  "files": [
    {
      "restored_path": "supplementary_artifacts/anonymous_inputs/core_paired_predictions.npz",
      "transport_path": "supplementary_artifacts/anonymous_inputs/core_paired_predictions.npz.base64.txt",
      "bytes": 844916,
      "sha256": "5cf7fde5444f406f333907af5476cdff6f6591a03c6cfa79008a39417192e391",
      "transport_sha256": "25ebbcfb1a2949c4616b57845eb03489f6774cb84bea6f3a9d95a1bd98596e72"
    },
    {
      "restored_path": "supplementary_artifacts/anonymous_inputs/medexpqa_all_methods_predictions.npz",
      "transport_path": "supplementary_artifacts/anonymous_inputs/medexpqa_all_methods_predictions.npz.base64.txt",
      "bytes": 108041,
      "sha256": "b1fe08e3ddc032417ccd9382ec371070b6e589f4ef27d6d01d4fbe3e65f29069",
      "transport_sha256": "46c8991e21d021a8f1469d7a20630de3bed517a59c462aeeb48ed4b6cd3f8cbe"
    },
    {
      "restored_path": "supplementary_artifacts/anonymous_inputs/medexpqa_dev_lambda_predictions.npz",
      "transport_path": "supplementary_artifacts/anonymous_inputs/medexpqa_dev_lambda_predictions.npz.base64.txt",
      "bytes": 27487,
      "sha256": "22a4bc27c509ff9a7627b5423f5cfb4fd9cd04622356237540be998456db6023",
      "transport_sha256": "ba4d7057c345dd735636251aa378a5b613ebaf0f14ffca498227e14e54b1057e"
    }
  ]
}

